Foliated Quantum Error Correction for Qudits

We present a framework for foliating any Pauli-based quantum error-correcting code over prime-dimensional qudits. For any such code, we obtain a qudit graph state that can be measured to perform fault-tolerant measurement-based quantum computing. Such a paradigm is of interest in platforms such as photonics, where measurement-based protocols are natural and high-dimensional states are readily available. We discuss several examples for arbitrary prime dimension $d$, such as the qudit toric code (stabilizer, CSS), the $d$-dimensional perfect $[[5,1,3]]$ code (stabilizer, non-CSS), and a straightforward $d$-dimensional generalization of the CSS honeycomb code (dynamical, CSS). Under a simple error model, we numerically calculate thresholds for the foliated qudit toric code and demonstrate that they are comparable to the non-foliated version.

==> anc/decoder_data/read.me <==
Here, we provide the .dill file containing the data used to generate Figure 4 and Table 1 in the main text, which presents the simulation results of our decoder for the qudit toric code.

To use this file, you must have the Python dill package installed and import it as:

import dill

You can then load the .dill file as follows:

with open("result_qu7919it_zoom.dill", "rb") as f:
    result_qu7919it_zoom_ = dill.load(f)
    
The data are organized as follows. The keys of the outer dictionary correspond to the physical error rates of the qudits. Within each entry, the keys of the inner dictionary (4, 6, 8, 10, 12, 14, 16, and 18) represent the distances of the toric codes being decoded. The quantity p_convergence denotes the decoder convergence rate (the probability of finding a correction), while p_h_error and p_v_error correspond to the logical error rates of the horizontal and vertical logical observables, respectively. The value p_error represents the total logical error rate and is given by 1 - (1-p_h_error)*(1-p_v_error). Each data point is given as a 3-tuple, where the first number is the estimated value, and the following two specify the 95% Wilson confidence interval.


==> anc/examples_data/foliated_qudit_honeycomb_code_data/detector_and_weights.csv <==
36,38,48,264,254,252,55,163,56,164,62,170,61,169,60,168,54,162
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

40,42,50,266,258,256,67,175,68,176,74,182,73,181,72,180,66,174
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

44,46,52,268,262,260,79,187,80,188,86,194,85,193,84,192,78,186
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

39,41,49,265,257,255,64,172,65,173,71,179,70,178,69,177,63,171
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

43,45,51,267,261,259,76,184,77,185,83,191,82,190,81,189,75,183
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

47,37,53,269,253,263,88,196,89,197,59,167,58,166,57,165,87,195
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

198,200,210,426,416,414,217,325,218,326,224,332,223,331,222,330,216,324
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

202,204,212,428,420,418,229,337,230,338,236,344,235,343,234,342,228,336
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

206,208,214,430,424,422,241,349,242,350,248,356,247,355,246,354,240,348
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

201,203,211,427,419,417,226,334,227,335,233,341,232,340,231,339,225,333
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

205,207,213,429,423,421,238,346,239,347,245,353,244,352,243,351,237,345
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

209,199,215,431,415,425,250,358,251,359,221,329,220,328,219,327,249,357
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

360,362,372,588,578,576,379,487,380,488,386,494,385,493,384,492,378,486
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

364,366,374,590,582,580,391,499,392,500,398,506,397,505,396,504,390,498
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

368,370,376,592,586,584,403,511,404,512,410,518,409,517,408,516,402,510
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

363,365,373,589,581,579,388,496,389,497,395,503,394,502,393,501,387,495
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

367,369,375,591,585,583,400,508,401,509,407,515,406,514,405,513,399,507
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

371,361,377,593,577,587,412,520,413,521,383,491,382,490,381,489,411,519
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

91,93,102,312,307,306,111,219,112,220,118,226,117,225,116,224,110,218
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

95,97,104,314,309,308,123,231,124,232,130,238,129,237,128,236,122,230
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

99,101,106,316,311,310,135,243,136,244,142,250,141,249,140,248,134,242
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

92,94,103,313,319,318,114,222,115,223,121,229,120,228,125,233,119,227
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

96,98,105,315,321,320,126,234,127,235,133,241,132,240,137,245,131,239
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

100,90,107,323,317,322,138,246,139,247,109,217,108,216,113,221,143,251
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

253,255,264,474,469,468,273,381,274,382,280,388,279,387,278,386,272,380
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

257,259,266,476,471,470,285,393,286,394,292,400,291,399,290,398,284,392
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

261,263,268,478,473,472,297,405,298,406,304,412,303,411,302,410,296,404
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

254,256,265,475,481,480,276,384,277,385,283,391,282,390,287,395,281,389
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

258,260,267,477,483,482,288,396,289,397,295,403,294,402,299,407,293,401
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

262,252,269,485,479,484,300,408,301,409,271,379,270,378,275,383,305,413
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

415,417,426,636,631,630,435,543,436,544,442,550,441,549,440,548,434,542
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

419,421,428,638,633,632,447,555,448,556,454,562,453,561,452,560,446,554
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

423,425,430,640,635,634,459,567,460,568,466,574,465,573,464,572,458,566
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

416,418,427,637,643,642,438,546,439,547,445,553,444,552,449,557,443,551
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

420,422,429,639,645,644,450,558,451,559,457,565,456,564,461,569,455,563
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

424,414,431,647,641,646,462,570,463,571,433,541,432,540,437,545,467,575
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

155,156,150,372,363,361,167,275,162,270,168,276,173,281,172,280,166,274
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

157,158,152,374,367,365,179,287,174,282,180,288,185,293,184,292,178,286
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

159,160,154,376,371,369,191,299,186,294,192,300,197,305,196,304,190,298
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

145,146,151,373,364,362,170,278,171,279,177,285,176,284,175,283,169,277
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

147,148,153,375,368,366,182,290,183,291,189,297,188,296,187,295,181,289
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

149,144,161,377,360,370,194,302,195,303,165,273,164,272,163,271,193,301
1,1,1,-1,-1,-1,-1,-1,1,1,-1,-1,1,1,-1,-1,1,1

317,318,312,534,525,523,329,437,324,432,330,438,335,443,334,442,328,436
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

319,320,314,536,529,527,341,449,336,444,342,450,347,455,346,454,340,448
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

321,322,316,538,533,531,353,461,348,456,354,462,359,467,358,466,352,460
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

307,308,313,535,526,524,332,440,333,441,339,447,338,446,337,445,331,439
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

309,310,315,537,530,528,344,452,345,453,351,459,350,458,349,457,343,451
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1

311,306,323,539,522,532,356,464,357,465,327,435,326,434,325,433,355,463
1,1,1,-1,-1,-1,1,1,1,1,1,1,1,1,1,1,1,1



==> anc/examples_data/foliated_qudit_honeycomb_code_data/measurement_results.csv <==
2,4,3,3,5,4,6,5,1,2,5,0,0,3,3,3,3,2,3,6,3,4,3,1,2,1,4,3,1,1,4,6,1,4,4,4,2,6,1,2,5,1,5,3,6,5,4,0,4,0,5,2,3,0,5,2,1,0,3,4,2,1,1,3,6,2,2,4,3,3,2,1,5,2,4,3,0,0,1,5,5,4,0,3,4,0,2,6,4,0,0,2,6,2,1,0,4,0,0,4,0,3,1,6,6,2,4,5,6,0,1,3,0,5,5,0,0,6,3,4,2,6,2,1,3,6,0,4,5,4,0,1,6,0,0,2,3,4,0,3,2,6,0,2,0,0,2,1,3,0,1,1,0,1,4,4,6,2,1,3,4,6,5,1,2,1,0,3,3,2,2,1,4,1,6,4,3,1,4,0,2,1,3,6,5,1,1,0,2,1,5,5,5,4,1,1,1,2,6,4,4,1,0,2,2,3,5,0,1,5,5,0,5,1,5,1,3,6,3,6,0,5,5,0,2,1,0,0,1,1,3,5,6,4,1,2,4,5,2,2,6,4,0,0,4,4,2,1,4,5,0,1,3,1,4,3,4,0,0,3,1,2,0,4,5,5,6,2,1,0,4,3,4,5,0,5,2,6,0,4,1,3,4,0,2,5,2,6,5,5,5,2,5,2,1,4,4,0,4,6,5,4,3,6,4,4,0,1,3,4,0,2,1,1,4,2,0,0,4,0,5,5,3,1,2,5,5,0,1,0,6,6,1,6,6,0,1,1,0,3,1,4,3,4,2,4,3,1,6,3,0,4,0,2,1,2,3,1,4,1,0,6,5,4,4,1,3,2,1,4,2,2,3,0,3,1,3,4,0,3,3,1,6,3,4,5,3,5,4,4,5,5,5,5,4,1,0,3,1,0,6,3,5,6,1,6,5,4,6,3,0,3,0,5,3,6,2,1,1,5,4,1,2,2,0,3,5,5,4,4,6,4,5,6,5,5,0,2,6,1,6,6,3,3,5,4,6,0,1,2,2,6,3,4,6,2,5,0,0,5,0,6,6,2,0,2,5,1,5,3,3,2,1,2,2,5,6,1,0,0,4,6,2,1,0,5,6,0,4,1,3,0,6,2,2,3,0,5,5,0,0,4,1,6,5,0,2,3,3,6,0,5,4,2,4,2,0,3,1,4,0,0,3,5,0,6,0,2,1,1,6,5,5,2,0,3,2,6,3,3,4,1,5,5,5,4,4,5,2,4,5,0,0,1,5,5,4,1,0,0,5,5,1,5,4,5,6,6,4,3,1,0,6,4,4,3,3,2,3,1,3,4,3,6,6,2,5,3,4,2,2,4,0,2,3,4,3,5,2,1,3,2,5,0,2,1,2,1,4,3,2,2,6,5,3,6,4,3,3,1,5,0,4,3,5,6,3,3,0,5,4,4,4,5,1,3,6,3,4,6,0,0,3,6,6,1,0,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,5,6,4,0,6,4,1,2,4,5,0,0,5,6,6,3,3,3,3,0,1,6,0,3,4,1,5,3,2,0,1,5,5,2,4,2,6,4,3,4,5,0,0,2,3,2,1,0,6,4,6,2,3,4,0,2,6,2,1,2,4,3,3,5,3,2,2,6,6,6,6,0,1,4,0,6,4,6,2,5,0,4,0,1,4,2,1,3,6,4,0,2,0,6,4,6,4,1,3,5,2,1,3,5,3,1,5,5,5,0,0,2,2,3,3,2,4,1,4,1,3,1,2,6,2,4,6,4,6,2,3,0,5,0,1,2,0,3,0,0,2,5,4,1,5,0,1,0,1,2,4,6,5,0,1,2,4,4,0,2,1,5,5,3,5,5,3,5,3,3,3,2,6,4,2,3,0,4,6,6,6,0,2,4,0,4,3,3,1,4,1,3,0,1,2,5,6,0,0,2,6,2,4,2,5,4,5,4,2,1,0,3,2,0,1,0,1,6,2,4,1,1,5,1,4,2,1,5,5,0,5,3,4,3,1,5,1,0,1,6,5,2,4,2,3,1,0,2,0,2,0,5,3,6,3,1,5,0,4,4,4,0,2,5,6,1,3,5,4,0,4,3,4,3,4,1,3,0,1,4,2,3,1,4,3,1,6,3,2,6,0,3,6,0,4,2,5,0,0,0,5,5,6,3,1,1,2,0,1,3,0,5,3,5,3,4,2,2,1,4,5,5,1,6,3,4,2,4,3,5,2,2,1,0,5,6,5,4,1,2,6,4,3,3,3,5,1,5,0,4,0,0,4,2,4,4,6,0,2,3,6,2,3,4,2,1,1,6,2,5,0,5,4,1,2,3,4,2,1,2,0,0,5,2,6,2,4,5,1,0,5,3,1,0,0,4,2,4,5,5,4,3,2,3,5,1,2,0,1,4,5,0,0,1,1,2,0,5,5,4,4,5,1,0,1,1,4,0,3,3,6,0,2,3,1,2,5,5,5,1,6,2,2,4,5,6,3,6,3,6,4,0,1,2,3,3,1,6,2,3,5,1,1,3,6,3,6,4,4,4,3,4,2,1,2,1,6,0,4,1,3,5,5,5,2,0,1,5,1,2,6,3,2,4,5,3,6,5,3,6,3,3,3,3,1,4,2,6,2,3,2,5,6,5,4,3,0,0,2,2,5,5,2,2,1,1,2,5,6,3,2,5,6,3,1,1,5,5,3,0,2,3,1,2,3,6,2,0,4,3,3,1,3,6,5,3,6,0,6,3,3,3,6,1,5,4,2,6,6,2,3,4,0,6,4,1,3,0,3,0,3,0,4,4,2,6,0,6,0,0,4,1,0,3,2,6,1,4,3,4,1,5,2,4,2,4,2,5,0,0,1,0,0,4,3,4,1,6,5,6,2,5,3,4,5,5,5,5,1,1,3,0,3,5,0,5,2,5,3,3,1,6,6,1,5,4,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,1,3,2,4,5,0,6,1,2,3,4,3,1,2,4,2,6,5,2,3,1,5,0,1,4,5,6,3,1,1,2,2,2,1,1,3,0,2,3,1,3,4,6,4,3,0,3,5,1,1,5,2,0,2,2,4,1,4,1,3,3,3,6,4,6,1,6,4,2,0,2,3,5,0,2,2,5,3,6,1,4,2,5,5,5,4,3,1,1,5,3,5,6,3,6,3,2,1,1,4,5,5,2,3,6,3,0,0,1,3,2,0,4,5,0,6,2,5,1,3,4,1,3,1,3,1,5,3,5,6,2,5,1,1,0,3,2,4,3,3,5,6,3,3,2,4,2,1,1,3,0,4,4,5,2,3,2,6,5,2,0,0,0,3,2,0,1,2,1,6,5,0,3,5,4,5,3,0,5,0,1,6,3,0,3,6,6,5,5,4,1,6,1,1,5,2,3,6,5,4,0,0,1,1,0,1,1,2,6,2,0,1,6,3,0,1,2,4,4,1,0,1,4,6,5,3,0,5,3,0,0,1,2,4,4,5,0,2,3,5,1,0,6,1,5,4,0,2,5,5,4,6,1,5,6,2,4,4,3,5,1,2,1,3,1,2,5,6,2,0,5,2,0,3,2,3,0,1,1,6,6,1,0,1,3,5,0,2,0,6,5,2,3,4,1,6,6,4,3,6,0,4,4,6,0,3,0,5,1,1,2,3,3,4,5,1,0,4,6,5,3,6,1,1,0,2,5,0,3,3,4,6,3,5,6,2,5,5,0,5,5,4,5,6,6,2,3,5,6,5,0,6,6,5,0,3,0,5,0,5,2,2,1,0,4,0,6,2,1,4,3,3,0,3,2,5,5,0,1,4,2,3,2,1,4,4,0,6,1,5,3,6,4,1,3,2,6,6,2,0,1,0,6,0,3,5,3,6,2,4,0,4,0,5,0,0,1,2,0,6,3,3,5,0,4,6,0,0,4,4,4,1,0,0,0,6,1,1,0,6,5,1,0,6,0,4,1,1,3,5,4,4,3,6,2,2,5,0,1,4,4,6,4,2,3,3,5,2,2,5,2,4,4,0,0,1,0,6,2,6,2,0,4,2,0,3,4,0,1,4,2,6,0,1,2,1,6,1,2,4,6,2,3,0,5,6,2,1,6,3,2,2,3,5,6,4,6,4,0,5,3,5,3,4,1,0,3,6,6,0,5,6,6,3,1,1,4,1,0,0,1,3,3,5,1,2,6,2,2,5,4,1,3,2,5,3,0,2,3,3,6,5,0,1,3,5,1,1,3,4,1,0,4,3,2,4,5,4,5,1,5,2,2,5,6,6,1,3,5,1,6,1,5,1,4,6,5,0,6,0,4,0,0,0,0,6,1,3,3,6,5,5,3,2,2,0,4,3,4,2,5,6,0,2,6,4,5,5,4,1,2,4,3,6,1,0,0,4,5,5,4,4,3,6,1,5,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,2,3,1,1,6,4,2,1,0,2,0,0,1,4,4,1,2,4,5,2,3,1,4,3,1,2,1,4,3,1,6,0,0,3,4,0,3,4,1,5,0,3,1,1,1,4,6,1,5,3,4,0,4,4,0,0,6,3,5,4,1,3,4,2,2,1,0,5,2,6,3,6,6,6,3,3,2,2,5,3,3,2,5,5,6,3,4,6,1,2,1,1,2,5,4,0,5,6,2,2,1,4,3,4,2,5,6,2,2,2,0,0,1,4,0,0,2,1,0,5,4,5,0,3,2,6,6,0,4,5,2,2,4,3,6,0,6,2,5,0,4,5,0,5,2,6,2,3,0,3,4,3,5,5,4,6,2,1,1,4,6,0,1,1,2,1,1,3,2,4,6,3,5,1,0,4,2,4,5,4,4,1,0,2,0,3,3,1,4,6,2,4,4,2,5,5,4,5,2,1,4,3,0,2,3,2,0,3,5,3,5,4,5,0,3,2,0,1,2,2,6,1,4,5,6,3,4,4,2,2,4,1,6,6,2,1,0,3,5,2,5,3,4,1,2,1,5,4,6,6,2,0,5,2,5,5,5,5,0,2,3,1,6,3,6,5,4,6,2,2,0,0,1,2,6,2,6,3,1,1,5,5,2,2,5,0,1,2,5,6,1,2,3,6,3,6,4,0,1,6,2,5,4,2,1,3,3,0,2,6,0,4,2,4,5,2,0,6,2,6,3,2,1,5,4,6,1,3,2,3,1,5,0,5,5,6,2,3,3,0,4,3,5,6,5,3,4,5,4,3,4,2,1,2,1,2,3,6,3,5,0,5,3,3,1,4,3,0,3,1,0,2,2,6,2,0,3,4,2,1,2,4,6,2,6,3,2,1,3,2,5,2,3,2,4,3,3,1,6,3,4,5,3,3,3,1,2,5,5,1,6,1,6,4,5,2,0,2,3,2,4,5,2,1,3,5,5,5,1,1,2,4,6,6,3,3,1,1,4,2,0,6,0,3,5,6,1,1,4,3,6,6,3,3,1,3,2,3,2,2,3,1,6,1,2,4,1,5,2,2,1,5,4,5,0,0,5,3,6,2,1,3,1,4,2,4,1,5,2,4,4,5,5,0,6,4,0,2,2,1,3,2,5,0,6,0,6,3,4,2,6,6,3,2,0,6,3,6,5,5,4,5,6,4,0,5,5,2,5,1,4,0,0,0,0,2,3,1,5,1,1,0,5,2,5,4,0,3,0,4,2,3,6,5,5,6,2,0,5,2,6,5,3,1,6,4,2,5,1,6,2,0,3,2,3,3,5,4,6,6,6,0,4,6,6,0,1,3,3,5,0,6,6,6,1,5,2,3,1,0,2,0,6,5,3,1,5,4,4,0,0,5,2,4,4,1,1,6,1,6,6,1,2,2,3,4,5,1,0,2,4,5,0,3,3,3,3,0,6,2,5,2,3,0,1,4,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,1,1,3,1,0,6,6,6,2,3,1,3,6,0,5,4,0,3,1,3,4,6,3,2,5,1,5,3,6,4,0,4,0,0,0,0,1,6,0,2,6,2,0,1,6,6,0,2,5,2,3,2,4,5,3,2,0,5,2,0,0,5,1,0,2,2,0,1,3,6,4,3,3,0,0,2,1,2,3,5,3,5,2,1,5,0,3,0,0,5,1,3,2,3,1,3,2,6,4,1,4,1,5,3,0,2,6,4,3,6,1,5,0,2,6,4,4,6,1,4,0,3,4,5,4,0,2,5,6,0,6,2,4,5,0,1,4,3,5,4,6,1,6,1,3,6,4,4,3,1,2,4,1,1,3,1,6,6,6,3,3,0,2,1,1,6,0,4,0,2,5,4,5,5,1,1,2,5,5,3,4,5,1,3,3,6,1,0,5,6,1,0,4,5,2,2,0,3,1,6,1,5,2,4,0,2,3,6,4,2,0,1,0,4,4,6,4,4,1,2,6,0,2,2,5,1,6,2,3,6,6,4,2,6,5,3,4,1,4,3,0,2,0,4,4,0,0,0,6,6,4,3,0,0,0,2,2,5,6,1,3,3,4,4,1,3,0,3,5,1,1,1,4,6,3,6,2,6,0,3,6,6,3,5,5,0,0,2,3,0,2,3,0,3,6,5,2,5,5,4,2,0,5,4,3,6,2,2,5,1,5,2,1,4,6,4,5,5,2,2,6,6,0,6,2,4,4,5,2,6,2,3,6,1,2,4,5,6,4,3,5,1,4,0,1,1,4,1,0,2,6,6,6,4,0,5,3,4,0,1,6,5,0,5,2,2,5,2,2,3,5,3,2,5,1,3,5,3,6,0,3,5,5,6,0,6,0,1,0,5,0,6,2,6,1,1,5,0,4,0,3,1,6,4,2,6,4,5,1,4,3,0,6,6,3,2,0,0,6,2,6,2,1,2,6,2,0,4,2,4,1,0,3,6,6,0,1,5,1,4,0,3,2,0,5,5,2,1,4,0,5,0,4,6,4,6,2,0,2,0,0,3,2,3,3,1,0,2,3,1,1,2,5,2,0,1,5,5,4,3,3,0,6,5,1,0,3,4,3,3,6,5,3,3,5,3,6,6,0,4,0,6,3,5,4,0,4,4,0,1,3,2,4,6,6,3,0,5,0,3,4,4,0,4,4,6,1,2,2,0,6,2,4,6,3,3,1,2,4,6,4,4,1,1,1,5,1,5,0,4,1,6,4,5,1,0,6,2,3,3,3,1,4,0,5,3,2,4,4,1,1,4,4,6,6,1,0,5,5,1,4,0,6,6,6,3,3,5,1,0,6,3,0,1,1,3,2,4,5,3,0,0,2,3,2,3,6,6,1,3,3,0,6,5,2,1,1,4,5,6,1,3,4,2,5,6,0,0,5,3,1,3,2,5,4,0,4,0,0,6,1,2,1,0,6,2,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

1,2,2,6,3,5,4,5,4,6,0,5,1,4,0,4,6,4,0,4,3,1,5,5,0,3,2,1,0,5,1,0,5,6,2,6,0,6,0,0,6,1,4,4,6,1,0,1,5,0,1,2,2,6,4,4,3,1,4,6,2,2,6,2,2,6,4,0,4,2,3,0,1,4,3,1,1,4,5,4,2,3,0,0,4,1,2,3,5,1,2,6,0,1,1,0,0,2,6,5,1,5,2,3,4,3,4,3,4,5,3,0,6,2,0,6,1,3,1,5,4,0,4,5,1,2,5,0,5,5,5,6,5,4,3,1,5,3,6,5,6,1,0,4,4,6,0,2,3,2,2,6,4,4,1,4,6,0,6,0,3,6,1,4,2,4,6,6,1,1,5,2,4,0,4,5,0,0,1,0,0,4,4,6,6,3,5,0,4,2,4,5,0,4,4,0,4,1,0,5,0,2,3,0,6,2,1,6,0,3,1,4,0,4,0,6,3,0,5,5,4,5,3,1,5,4,3,4,1,6,2,2,5,3,0,2,3,4,4,0,1,3,1,4,5,5,6,4,6,6,1,5,5,0,6,0,6,0,1,4,6,0,6,0,6,0,4,4,3,2,1,0,4,2,4,1,2,3,6,1,1,4,0,0,0,6,6,0,4,6,5,3,2,5,4,4,1,0,5,4,0,2,4,2,0,5,6,3,1,6,2,0,5,3,2,4,2,2,1,0,2,2,5,6,3,3,0,3,2,3,5,3,6,2,6,2,5,2,0,5,1,0,3,3,1,0,1,2,4,1,3,4,3,0,2,0,0,1,4,4,4,5,5,3,5,0,0,1,4,0,5,3,5,1,2,0,5,6,5,5,3,6,3,1,1,4,3,4,3,6,6,1,6,5,5,6,5,3,5,2,2,0,1,5,0,0,4,3,1,5,3,1,4,1,3,5,5,0,0,4,5,1,1,1,6,0,2,4,4,0,4,3,0,3,4,0,1,1,2,0,2,0,3,2,3,6,0,4,3,0,6,5,5,1,2,6,1,6,2,0,5,1,3,4,0,2,1,5,1,1,2,0,4,4,2,2,3,2,4,0,5,4,1,2,6,4,3,2,4,5,1,1,5,0,3,0,4,2,5,1,4,4,2,0,2,5,1,3,5,4,2,4,1,5,0,0,5,5,1,4,1,0,2,6,4,4,1,1,0,5,2,2,1,1,0,4,2,6,4,1,5,1,2,0,4,2,3,5,5,5,6,4,6,4,1,0,0,3,2,5,4,1,6,4,0,4,6,6,0,1,0,6,5,4,0,2,4,5,1,2,1,6,0,2,1,2,1,4,2,0,6,2,0,4,4,3,1,1,5,1,2,0,1,2,1,6,6,0,6,1,3,5,4,6,3,6,4,6,0,1,6,5,0,3,0,6,2,6,4,6,4,2,6,2,2,4,5,5,0,2,2,2,2,5,1,2,1,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,6,2,6,1,2,1,2,5,1,6,4,4,3,1,6,2,1,5,4,1,4,3,1,5,0,4,3,6,4,3,0,3,5,0,0,2,6,1,6,6,3,0,0,2,6,4,3,6,6,6,1,4,3,5,3,2,6,1,5,2,6,0,0,1,6,6,2,0,4,3,4,1,6,0,6,6,4,4,1,5,6,4,5,0,1,4,3,0,2,0,6,6,2,5,5,0,1,4,0,3,1,3,6,6,6,1,0,3,3,5,5,6,3,4,1,2,3,0,1,0,6,5,1,0,5,1,3,0,3,4,5,2,4,6,5,1,0,5,5,3,0,0,6,2,0,3,1,3,5,2,0,0,0,6,6,6,2,6,3,3,3,4,5,4,0,1,6,4,5,3,0,4,5,6,5,2,1,0,1,4,6,4,6,3,3,3,6,3,3,3,5,0,3,2,0,5,2,1,5,5,2,6,3,1,0,1,3,1,3,3,4,0,0,5,6,5,4,5,1,0,1,2,0,2,1,2,4,4,3,3,3,0,2,3,5,5,4,0,3,3,6,3,6,0,6,4,1,0,0,6,5,2,4,4,5,6,6,5,1,2,0,1,5,5,3,4,4,6,4,3,3,6,5,6,0,5,2,6,4,2,2,1,5,1,5,6,5,3,5,6,4,5,6,4,0,1,4,5,5,5,0,1,3,6,0,3,1,3,1,4,0,4,4,1,5,0,3,3,0,3,1,3,0,0,5,6,1,4,0,3,1,0,4,6,3,4,6,5,3,2,0,6,5,5,2,3,4,3,1,0,1,2,2,4,6,5,5,0,4,4,5,4,0,2,2,3,6,5,6,4,1,2,0,1,5,3,2,3,0,3,1,3,5,2,5,3,0,1,5,1,1,2,4,6,1,6,1,1,0,5,4,0,3,6,0,6,6,3,0,1,3,5,0,4,2,2,1,0,4,0,5,0,2,1,5,1,6,5,1,0,6,2,3,2,3,3,1,3,5,1,1,4,2,3,4,6,5,6,1,4,3,4,3,5,6,2,5,5,4,1,0,5,5,1,6,4,3,6,4,4,6,6,5,1,0,1,4,0,2,6,4,1,3,6,3,2,2,3,5,0,5,6,1,6,0,2,0,0,5,5,1,2,2,3,5,6,2,1,1,2,6,6,5,0,3,4,0,4,6,0,6,0,0,5,2,1,2,6,4,6,3,2,1,4,1,0,1,2,0,1,4,3,4,1,6,0,1,3,1,4,1,2,3,3,2,0,3,6,3,5,0,2,5,4,5,0,3,3,0,2,4,5,1,1,3,2,5,0,3,0,4,0,4,3,5,4,6,6,4,5,1,5,1,3,2,2,6,2,3,2,2,4,3,4,6,1,1,2,4,3,3,4,0,1,1,0,0,3,0,3,1,5,3,4,5,3,6,5,1,6,0,1,0,6,2,0,1,5,0,5,4,0,0,0,2,0,4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,1,2,2,2,2,5,5,3,5,5,6,1,3,3,5,1,3,1,6,3,3,3,6,0,5,6,5,6,2,3,6,4,4,2,4,5,5,3,0,0,0,0,3,2,4,5,6,3,6,4,5,5,4,5,1,6,0,5,0,0,3,2,6,0,4,2,2,2,0,6,0,5,4,0,6,3,5,0,4,2,3,6,3,0,1,4,4,5,6,4,1,1,2,3,1,2,6,0,2,4,3,2,1,5,3,6,5,6,2,0,5,2,2,5,3,3,5,2,4,5,4,1,5,2,3,1,3,5,3,5,4,0,1,3,5,5,2,5,2,4,0,5,0,2,1,5,0,1,5,6,0,6,5,2,2,3,5,2,6,3,5,0,5,2,5,3,3,3,6,6,1,5,2,4,2,0,1,0,3,1,6,6,5,6,0,2,2,4,2,6,6,1,6,0,1,0,3,2,4,1,1,6,2,5,2,4,1,3,3,6,3,3,4,2,6,4,0,1,4,4,3,3,3,6,2,4,1,0,4,0,5,2,1,2,5,2,5,1,0,5,1,4,4,0,0,1,0,1,1,6,5,1,2,3,1,0,2,5,0,0,2,3,6,5,6,1,1,6,2,2,4,3,0,0,2,3,1,1,2,3,4,4,1,0,4,4,2,6,4,2,1,3,4,0,6,6,6,6,1,6,5,5,2,2,6,3,6,2,4,2,2,6,0,0,3,3,0,2,4,3,2,5,3,2,1,6,4,0,6,5,4,2,0,2,1,6,3,0,5,6,1,5,5,6,6,2,5,2,3,2,1,6,0,1,4,0,1,5,5,5,1,2,0,4,1,6,6,2,4,1,6,2,2,1,0,1,6,3,5,0,1,2,5,3,6,4,3,3,0,5,2,3,5,1,0,6,0,3,5,5,2,0,1,2,1,0,1,3,4,5,2,0,3,5,1,3,0,6,2,0,1,5,6,4,4,3,6,4,2,3,3,1,0,3,5,4,1,4,4,1,5,6,4,3,0,5,2,6,5,6,6,6,2,0,0,6,4,6,1,0,2,4,0,2,4,6,1,3,1,0,2,2,0,2,0,0,1,4,2,0,4,1,0,3,6,2,0,6,0,3,1,2,0,6,5,3,1,1,0,6,2,4,1,3,1,6,5,3,5,4,3,3,0,2,1,6,6,5,6,5,4,0,6,4,4,0,6,5,4,3,0,3,0,6,0,0,0,6,0,3,5,1,3,6,0,4,6,6,4,1,0,1,4,3,3,6,0,3,6,1,2,0,6,2,6,6,6,0,6,2,4,3,2,2,2,2,4,5,0,3,5,2,1,4,1,1,5,6,5,2,2,2,5,6,1,6,0,3,4,4,1,2,6,2,4,0,5,3,0,0,2,4,1,6,6,4,2,2,0,4,3,4,2,4,5,6,2,2,4,1,2,0,6,3,0,4,6,2,1,6,6,3,6,2,1,3,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,6,1,4,5,5,2,3,2,3,3,3,4,5,0,1,3,6,0,5,6,1,5,6,0,2,6,3,0,5,1,0,4,5,6,3,2,6,4,4,5,1,3,3,0,5,4,6,1,5,6,5,2,0,0,3,2,4,2,4,3,4,0,3,0,6,5,4,4,6,5,3,1,4,6,1,0,1,6,1,2,2,0,6,5,1,2,4,4,3,2,5,3,0,6,2,5,2,3,0,2,6,5,3,2,4,1,3,6,3,2,2,6,3,6,5,2,1,2,1,2,0,4,2,2,3,0,1,1,0,4,5,4,5,2,5,6,1,3,2,1,1,0,3,4,1,2,4,0,0,3,4,3,3,0,2,5,6,2,4,5,6,6,4,2,1,1,0,4,4,5,3,6,1,3,0,6,6,0,5,1,4,4,2,0,1,4,1,2,6,3,6,2,1,2,6,5,4,1,1,2,6,5,5,2,2,5,1,4,3,3,0,5,2,0,5,1,3,5,6,1,3,0,0,4,5,0,3,0,4,0,4,6,6,2,0,3,3,0,1,4,6,1,0,6,1,2,4,2,6,1,3,4,6,2,2,3,1,2,6,4,6,0,5,0,6,5,3,5,3,3,6,2,4,2,0,6,3,3,4,0,3,6,4,4,6,3,0,3,0,1,4,6,4,6,5,5,5,6,5,2,0,5,2,0,5,0,5,1,4,4,2,6,3,2,6,4,6,6,5,2,6,1,1,5,3,0,4,2,1,1,0,1,5,5,0,4,2,0,2,0,3,2,4,6,1,6,2,6,1,6,4,4,4,4,5,4,0,4,2,0,0,1,2,2,5,1,6,1,3,0,5,1,4,2,0,2,1,0,3,6,0,3,0,1,4,4,6,1,2,3,6,6,5,1,1,5,0,5,0,4,0,5,3,2,4,3,6,6,4,2,4,0,6,2,1,6,5,2,5,1,1,3,4,2,3,0,5,1,4,0,3,3,4,0,5,1,0,1,5,1,1,2,6,0,6,4,0,3,0,5,3,1,5,4,6,2,5,5,6,4,6,5,4,6,6,0,4,4,1,3,6,6,5,0,3,1,6,4,5,3,1,1,4,4,6,3,2,0,6,3,1,4,1,5,4,6,3,3,1,0,3,0,0,0,4,6,4,6,2,3,6,4,4,2,0,0,6,1,0,0,4,0,6,1,3,2,4,2,6,6,5,3,2,1,5,6,4,0,6,5,3,4,3,5,1,5,3,6,2,4,5,6,0,4,5,4,5,6,3,2,3,0,5,1,6,2,0,1,4,5,5,0,3,0,0,3,6,5,4,5,0,4,1,1,5,6,1,3,0,3,4,2,5,2,2,4,0,1,6,6,6,5,2,1,4,5,1,6,4,2,4,6,0,2,5,4,5,3,5,2,0,0,6,1,3,1,5,0,4,4,0,3,3,6,1,1,6,1,1,5,2,3,4,5,5,0,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,1,6,5,0,0,3,1,3,6,4,4,3,1,6,0,6,2,3,2,6,6,0,3,4,0,0,0,6,3,0,2,1,4,4,0,0,2,1,1,4,1,4,1,4,2,4,4,4,6,5,6,3,5,6,4,1,2,0,2,5,6,0,0,5,5,1,4,4,4,5,1,0,3,3,4,0,4,4,0,0,0,0,6,2,1,6,2,6,0,0,3,3,6,2,4,1,2,4,2,2,6,1,5,4,0,1,4,5,4,1,1,4,5,3,6,6,6,3,6,4,1,0,0,0,0,2,6,5,6,1,6,2,0,3,1,4,6,0,0,6,3,6,5,1,3,1,4,5,1,4,6,1,4,1,3,3,6,1,0,4,5,4,4,5,1,6,3,1,3,6,0,6,6,5,1,0,6,2,1,3,2,0,1,1,5,3,2,0,2,5,3,4,6,3,5,4,6,4,2,0,6,6,1,1,4,6,1,5,1,5,2,4,0,3,4,4,4,5,4,4,1,0,6,2,0,5,6,3,3,2,5,5,3,4,0,3,1,0,3,4,1,6,3,2,2,1,0,0,0,1,3,4,0,0,3,1,2,4,0,4,4,1,0,6,5,5,5,3,5,3,0,4,3,1,3,1,3,6,2,0,3,1,6,3,2,5,1,2,3,5,6,3,6,0,2,1,6,0,1,6,5,4,0,4,5,4,6,0,6,5,5,6,6,4,4,6,6,1,2,3,6,6,5,2,0,2,1,6,1,6,4,2,2,3,5,5,2,3,3,1,1,0,1,6,5,1,3,2,2,1,1,1,0,1,6,6,5,3,1,0,4,4,1,5,5,2,4,1,1,3,3,0,6,5,6,5,0,3,0,4,3,5,5,0,1,2,0,0,0,0,5,0,5,5,5,1,4,3,3,0,1,2,2,2,1,0,6,3,5,6,0,4,3,4,4,5,5,2,0,4,3,2,1,4,6,2,1,2,2,3,6,6,1,1,0,6,6,6,4,1,6,4,2,0,2,3,5,0,3,3,1,3,4,4,3,2,3,1,4,1,4,1,0,5,2,0,5,3,6,1,4,0,0,2,1,6,5,6,5,5,4,0,3,4,1,1,0,6,2,0,6,1,0,0,2,6,1,3,5,4,2,3,3,1,5,6,2,2,6,3,6,1,1,1,4,3,5,0,4,1,3,4,4,1,2,1,2,3,6,5,3,2,6,4,5,4,4,2,2,2,5,2,3,5,5,2,2,1,1,5,2,2,4,1,0,3,1,5,4,0,6,4,0,3,4,6,3,4,5,2,6,0,3,0,1,4,4,6,3,0,0,1,6,3,1,2,1,6,6,6,3,2,3,4,4,0,5,1,5,5,6,3,1,0,4,0,2,3,5,2,1,0,4,6,3,2,6,6,2,5,1,2,0,5,4,3,5,5,4,0,5,0,3,5,1,6,6,0,0,5,2,2,2,2,1,2,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,1,5,2,0,1,1,6,2,3,6,0,6,2,5,3,2,0,0,1,1,5,4,0,5,3,1,2,5,5,1,0,1,2,2,1,1,3,2,2,1,0,1,3,4,1,4,1,1,3,4,1,6,5,0,0,4,5,0,3,2,3,1,4,1,4,6,1,1,2,2,5,0,1,3,3,6,1,4,1,5,6,2,0,5,6,3,2,4,5,3,4,6,5,5,1,0,5,3,1,4,1,1,1,3,1,4,3,1,5,2,0,2,1,4,6,2,1,6,0,3,1,4,2,0,6,4,4,1,1,6,1,2,3,6,0,6,5,6,2,3,4,6,3,1,3,3,5,0,0,4,5,5,0,4,0,4,0,1,3,4,6,0,0,6,0,4,2,1,6,4,1,5,3,4,4,5,5,6,5,3,5,3,4,4,2,0,5,0,5,4,6,6,2,2,1,1,3,0,0,4,2,6,1,6,4,0,1,3,2,1,6,6,1,2,3,0,6,0,1,4,3,6,1,4,5,4,1,4,0,6,6,4,3,6,4,1,5,0,5,2,6,2,2,6,0,3,6,3,1,4,2,2,6,3,6,3,6,5,1,5,6,1,1,3,4,6,1,3,2,3,3,4,2,5,4,1,6,3,3,3,4,1,1,0,6,1,2,2,6,3,2,4,3,6,2,6,5,3,0,1,0,3,3,5,6,3,4,3,6,6,5,6,2,1,4,3,1,3,0,0,0,6,6,3,1,4,2,2,4,2,3,5,5,3,4,0,1,0,0,0,3,4,4,1,4,5,6,2,3,3,6,1,5,0,6,3,5,4,6,0,4,5,5,2,3,4,3,0,3,2,2,2,2,4,1,2,4,6,3,2,0,3,5,0,3,6,0,6,3,4,6,3,2,4,1,2,0,0,1,3,5,1,4,5,2,2,4,6,2,2,1,0,5,6,4,6,3,4,2,4,2,3,2,3,3,0,0,6,5,3,1,3,6,3,1,2,5,4,1,2,6,2,5,2,5,3,2,4,6,5,5,3,2,1,4,5,1,1,3,1,3,1,3,0,4,2,3,3,1,1,6,0,1,1,2,6,5,5,1,3,1,6,0,5,6,4,6,5,0,5,3,2,2,5,2,2,3,3,3,3,6,2,6,2,6,3,2,4,1,4,4,5,3,5,2,5,1,0,0,0,4,4,0,4,5,5,2,5,5,1,6,4,1,2,5,6,4,0,2,6,5,1,6,1,6,5,6,2,5,2,6,1,1,6,3,2,1,0,0,4,4,3,0,0,6,3,5,3,2,6,2,1,4,5,1,6,5,6,2,3,2,6,0,4,6,5,3,2,4,4,6,6,5,2,3,4,3,2,5,6,4,1,3,0,4,0,5,1,6,0,3,3,2,4,6,3,2,0,1,0,3,1,2,3,4,5,0,1,3,1,5,6,4,3,4,6,3,2,0,5,1,5,3,1,0,1,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

1,6,6,3,5,0,0,6,0,1,0,4,3,6,1,6,2,6,0,5,3,1,3,2,6,4,4,2,6,4,3,2,4,6,6,2,2,1,1,0,0,3,4,4,2,0,5,4,4,0,6,5,4,5,2,0,2,6,0,2,0,1,3,3,4,6,5,0,1,0,3,1,6,2,1,6,3,0,3,0,1,6,5,0,2,5,5,4,0,6,1,6,1,4,6,5,6,2,2,2,3,3,3,3,6,0,4,6,2,0,2,4,3,1,0,4,3,1,4,5,6,1,2,6,0,2,3,2,0,4,1,2,5,4,5,5,4,5,2,6,2,1,4,2,0,0,4,2,1,2,1,4,1,5,5,2,6,4,4,1,4,6,0,0,1,5,5,1,3,0,3,3,5,2,0,5,5,2,5,5,4,2,3,6,6,4,5,3,6,1,6,3,3,2,3,2,0,1,1,2,0,1,5,4,4,0,0,6,2,6,1,4,5,0,2,4,3,1,5,1,4,6,1,3,3,1,1,4,1,0,2,2,6,1,3,2,5,2,1,1,3,2,6,3,5,1,3,1,3,1,3,2,3,3,6,2,0,6,0,0,1,6,6,4,2,0,6,4,3,0,4,1,1,2,1,1,1,3,0,5,2,1,0,6,4,5,3,2,2,5,3,5,2,0,4,3,0,0,6,5,0,1,4,6,0,4,2,3,3,6,1,1,5,5,0,0,0,3,5,0,2,4,0,1,1,2,0,3,3,0,0,6,1,2,5,0,5,5,5,2,1,4,5,3,3,5,6,0,6,0,3,1,6,1,6,4,4,0,3,5,1,0,2,2,1,4,1,2,0,1,0,3,0,4,1,4,0,5,6,0,2,1,3,3,6,4,2,2,2,5,4,0,0,5,1,2,4,5,4,0,6,6,1,1,4,0,1,3,2,4,0,1,0,0,3,0,0,2,3,1,4,5,1,3,4,6,4,0,4,2,5,2,3,1,4,2,3,6,4,4,2,0,4,3,1,0,0,0,0,0,4,3,1,4,2,5,0,1,3,2,3,2,4,2,3,1,4,1,3,3,0,5,3,3,6,4,2,5,0,4,2,0,0,3,1,2,2,4,2,1,6,1,1,3,2,1,0,0,5,2,5,3,1,5,6,6,5,6,2,4,5,5,3,1,6,5,5,6,0,5,3,2,5,0,6,6,5,3,3,4,4,0,6,5,4,6,0,1,5,5,0,2,4,3,5,5,3,6,6,1,1,5,6,1,5,1,4,5,4,2,0,6,4,1,5,2,5,2,5,4,6,1,6,1,4,1,5,6,1,6,3,4,1,4,2,4,0,0,1,0,3,5,1,3,0,6,5,2,0,1,0,5,2,5,5,2,5,2,1,2,4,0,5,4,4,4,0,4,6,1,3,2,2,2,2,3,5,3,6,5,6,2,0,2,4,2,5,1,0,2,5,4,1,4,4,6,2,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,1,3,6,2,2,4,6,3,6,0,0,1,6,0,1,1,4,3,6,6,5,6,1,0,3,6,2,3,2,5,1,2,4,5,5,2,1,5,3,2,1,0,0,5,4,0,0,3,2,5,5,0,1,1,1,2,1,3,1,1,2,1,2,0,3,2,2,6,5,5,0,2,1,6,1,0,3,1,1,6,6,3,0,2,1,4,1,4,2,1,1,5,4,1,0,4,3,0,4,0,1,1,1,3,5,3,1,2,1,0,5,4,6,2,3,6,0,3,4,4,2,5,0,4,1,6,1,5,5,6,5,5,5,6,6,6,4,3,1,4,6,4,1,2,6,6,2,6,2,5,5,6,4,3,0,1,3,0,3,3,4,3,2,6,5,4,2,0,0,4,4,6,6,0,0,5,2,5,6,2,2,0,3,6,0,6,3,3,4,5,3,6,3,2,4,0,5,0,6,6,5,0,5,0,4,4,0,2,3,1,4,5,3,5,4,5,5,6,4,3,2,3,5,6,5,4,4,5,1,2,6,3,4,6,4,1,6,3,4,5,5,3,2,2,2,1,3,2,4,6,0,6,0,1,1,2,2,1,1,0,6,3,3,1,2,1,5,4,5,3,2,3,1,6,1,2,2,5,2,3,3,1,2,1,1,1,5,3,0,5,6,5,6,2,3,5,6,5,3,1,1,6,6,6,2,5,5,0,5,5,6,0,3,5,2,6,6,0,0,6,4,4,1,6,1,6,5,6,4,1,6,0,6,5,2,1,4,3,6,3,5,1,3,1,5,1,6,6,6,6,3,5,6,3,3,4,0,2,5,4,5,0,5,6,5,0,1,5,4,3,4,0,4,3,5,0,6,1,4,6,2,1,1,5,1,3,2,0,6,0,1,3,4,0,1,2,3,2,6,0,1,0,6,3,3,0,5,6,0,5,5,5,5,0,2,3,1,2,0,4,3,1,1,5,2,5,3,3,6,3,1,1,3,3,6,1,1,6,5,1,0,3,3,0,6,5,0,5,3,0,2,0,1,5,5,5,3,1,2,0,4,0,3,1,6,6,3,5,3,2,1,6,5,0,1,1,5,2,2,3,5,0,5,4,5,6,4,0,2,6,5,2,6,0,0,5,3,3,3,6,1,3,1,3,3,6,5,6,0,4,5,0,1,5,1,2,1,0,3,6,3,0,5,3,3,0,4,5,1,2,2,2,1,2,5,6,3,0,2,3,0,6,3,5,6,1,4,2,1,4,6,6,3,5,0,0,4,3,4,2,2,1,4,3,5,2,4,1,2,3,1,6,1,3,1,0,4,2,2,0,6,6,1,1,0,6,6,4,1,4,3,6,0,1,5,6,0,5,2,2,4,2,5,3,0,3,2,6,4,1,6,5,0,6,2,3,1,6,2,5,0,3,3,3,4,0,3,2,6,3,4,5,5,0,2,1,4,1,3,2,5,6,3,3,3,4,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,1,6,3,1,0,2,5,0,3,2,2,0,2,3,2,3,0,3,4,6,2,1,2,3,4,3,5,4,5,4,3,2,6,6,3,4,4,2,5,6,4,4,5,3,6,4,6,6,4,5,0,3,3,1,6,0,0,0,0,1,6,3,1,3,3,4,5,4,4,3,6,0,2,6,6,4,3,5,2,6,6,5,2,2,4,2,0,5,6,5,3,4,5,1,0,4,1,1,3,1,5,4,0,6,1,3,4,5,4,4,2,0,3,5,0,3,5,5,1,4,6,0,2,1,4,1,4,5,5,1,1,3,0,6,3,3,5,1,3,1,5,6,3,4,6,3,1,1,5,5,3,6,1,3,5,4,1,3,1,2,1,4,3,1,6,3,1,1,3,1,5,5,5,6,6,4,3,2,6,1,0,1,3,1,2,0,4,6,4,4,6,3,3,0,3,4,0,3,4,5,6,0,3,0,3,0,6,6,3,1,5,1,5,2,3,6,5,5,0,3,5,3,2,6,2,3,2,6,1,3,6,6,0,4,5,5,0,2,5,6,1,5,0,4,6,4,3,5,0,0,0,2,1,3,6,4,1,0,6,5,3,0,1,0,5,5,2,2,0,2,4,1,4,2,2,1,1,2,1,3,4,1,0,3,5,2,2,6,2,4,4,6,5,6,2,2,1,3,3,4,0,1,5,5,5,6,3,5,1,1,1,6,1,2,0,5,2,0,3,5,0,5,3,0,1,2,3,6,0,1,1,1,2,6,0,2,6,4,3,1,6,3,6,4,6,1,2,3,3,4,5,3,6,6,5,1,1,1,4,2,5,5,5,2,5,0,4,4,2,4,4,4,5,4,0,0,6,6,1,3,0,1,4,6,2,1,5,0,6,1,4,3,1,4,6,2,0,2,5,1,5,1,4,2,0,1,2,3,6,1,1,4,5,5,4,1,3,3,1,6,0,2,4,6,5,1,5,6,1,4,3,4,1,4,1,6,2,4,6,4,5,3,0,6,6,5,6,0,3,1,1,6,6,2,3,0,4,4,1,3,6,5,2,2,4,6,0,2,2,0,3,0,6,6,1,4,0,2,2,1,6,1,6,2,4,4,6,0,3,2,0,2,6,3,1,1,4,2,1,4,4,6,4,3,6,2,1,6,3,6,5,0,6,6,3,0,6,6,5,3,6,6,4,4,1,3,2,4,4,6,0,5,4,0,2,6,0,0,5,5,1,3,5,4,0,1,4,6,1,5,0,2,0,1,1,1,4,0,3,4,2,0,0,5,0,6,0,5,5,3,3,6,0,2,2,5,5,5,0,6,3,3,3,2,0,1,0,3,1,6,6,0,2,3,1,1,2,3,1,2,3,6,0,4,6,1,1,2,4,1,5,0,4,2,4,6,0,5,2,4,5,4,4,0,1,2,2,3,4,3,4,6,4,6,5,6,0,3,2,6,6,3,0,4,3,5,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,1,3,1,2,3,4,3,2,0,2,1,4,5,1,4,1,3,5,0,2,2,0,1,1,1,2,4,1,1,0,5,6,1,0,2,4,3,2,6,5,0,0,0,4,5,6,5,5,2,5,6,6,2,1,1,0,0,2,3,2,1,2,6,3,0,6,2,5,2,0,5,5,5,5,5,6,6,6,2,6,1,5,4,1,1,2,1,1,4,4,6,0,1,4,3,1,3,0,3,3,0,5,0,5,3,5,3,3,6,4,2,6,2,2,2,3,2,4,3,2,5,1,0,5,0,1,6,2,0,5,4,6,0,4,1,0,6,2,1,6,1,0,2,2,3,3,2,3,0,3,1,1,6,1,3,1,0,4,4,4,3,3,4,4,1,2,1,6,3,3,5,6,5,2,1,1,2,3,3,4,3,5,3,4,5,2,6,1,5,6,0,3,0,0,3,5,5,4,3,3,6,2,0,5,2,5,1,0,4,5,2,1,0,2,5,5,3,1,6,2,3,4,6,2,6,4,5,6,3,0,4,4,1,2,0,3,3,0,3,4,3,4,3,4,2,3,2,5,1,3,2,0,6,2,0,1,6,5,4,6,5,0,6,3,0,4,5,5,4,5,5,1,5,2,2,3,2,1,6,2,2,4,0,5,0,6,4,4,0,2,0,1,3,0,6,0,1,1,0,3,3,1,6,2,6,4,4,3,1,0,2,4,1,6,4,3,0,1,6,3,6,1,1,3,6,3,6,4,5,0,0,1,4,3,3,0,5,0,3,5,5,6,1,0,1,0,5,3,5,6,3,2,6,6,2,6,3,0,2,6,5,4,3,4,5,2,2,2,5,4,3,5,0,1,3,1,3,3,3,1,2,4,6,0,1,0,1,1,2,6,1,0,4,3,4,0,0,1,3,2,0,3,4,5,3,4,1,4,5,1,1,2,2,6,5,2,6,3,4,3,3,6,2,5,5,3,3,0,2,3,4,0,5,2,6,0,6,6,4,4,3,6,1,5,0,1,1,6,6,1,3,0,0,3,4,2,2,5,5,2,3,1,4,0,0,6,5,5,3,0,5,3,3,5,6,2,3,3,1,3,6,5,6,5,6,4,3,0,6,4,4,5,2,2,3,6,1,4,6,5,6,6,5,4,5,6,6,3,5,5,1,6,6,3,5,2,3,0,5,6,1,5,2,2,4,2,3,1,2,5,4,5,4,1,2,0,2,5,5,1,6,4,4,4,1,2,1,4,2,0,5,6,4,0,2,2,5,0,3,2,5,1,2,2,1,1,5,5,1,1,4,3,6,6,2,6,4,1,1,0,1,4,1,3,5,3,4,6,3,5,5,2,1,2,2,2,5,0,3,0,6,6,0,2,0,5,1,1,5,6,0,2,2,4,4,2,5,5,5,5,3,3,3,1,2,4,1,6,6,3,3,6,1,4,2,5,6,2,0,6,2,6,6,4,3,2,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,4,5,5,6,1,0,5,4,0,0,1,6,0,3,6,6,6,3,3,0,2,1,5,4,5,1,3,2,5,3,3,4,2,4,1,2,5,1,5,5,2,0,0,4,1,5,4,2,2,5,2,1,4,4,2,6,1,4,4,0,0,4,0,6,2,2,3,4,3,0,5,6,5,5,1,6,3,2,6,2,1,4,0,3,0,4,0,5,0,6,2,4,6,6,4,3,1,0,2,6,4,5,2,6,1,0,6,5,2,2,6,4,4,4,2,4,0,2,4,4,4,4,1,3,5,0,1,3,3,6,2,1,4,3,4,4,4,2,6,6,5,5,1,3,0,2,5,5,3,6,2,3,5,4,5,5,3,3,5,1,0,6,1,3,3,0,2,1,3,4,1,5,4,0,2,3,2,5,0,6,2,4,1,4,5,4,4,1,1,3,5,4,5,6,3,1,6,6,5,2,3,4,5,6,1,4,0,1,6,6,6,6,1,2,1,2,5,4,3,3,4,5,4,5,0,6,5,3,6,6,3,0,2,1,5,4,0,3,4,4,3,6,2,5,4,0,5,3,3,6,4,4,0,4,4,5,4,6,1,5,1,1,6,0,6,3,1,5,4,3,5,3,5,5,6,5,1,6,3,3,4,0,3,1,5,5,4,3,1,2,6,3,6,4,2,6,0,5,1,0,5,3,0,3,3,3,1,1,5,6,5,6,5,6,5,5,4,1,5,0,4,1,4,4,5,2,1,3,5,0,0,5,0,0,2,5,3,4,2,3,3,0,5,0,5,4,3,4,0,6,0,1,5,2,1,5,3,3,5,3,4,4,0,6,0,5,4,5,0,4,2,5,5,6,2,5,2,4,4,5,4,3,2,5,2,2,3,3,6,2,2,2,0,0,1,3,0,2,6,2,4,2,2,1,2,5,2,0,2,6,0,1,1,1,6,2,6,0,3,6,2,4,3,5,3,3,3,3,5,2,4,6,1,3,5,3,4,2,6,6,5,2,3,3,1,6,3,3,0,3,0,3,4,1,0,2,5,5,5,1,3,2,6,3,4,6,2,0,4,4,1,1,6,6,0,2,6,0,3,5,5,0,3,1,6,3,1,6,0,1,3,0,3,3,6,2,4,3,4,3,5,3,4,6,6,2,0,3,2,5,3,3,3,4,2,0,6,5,5,2,3,2,2,1,5,4,4,4,2,3,4,1,4,3,1,5,5,3,6,2,4,2,1,0,4,4,0,1,2,1,3,6,5,5,5,3,0,4,0,1,6,0,2,4,0,5,4,2,6,5,2,0,1,6,4,2,0,5,2,0,4,0,4,0,2,0,3,6,6,0,0,3,6,2,1,0,1,6,2,6,2,6,1,1,5,0,0,2,0,6,5,1,6,6,3,6,4,0,6,1,0,1,3,0,5,2,4,5,2,2,0,2,6,6,6,2,4,5,3,3,0,2,4,3,3,2,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,2,3,5,3,0,0,6,6,4,6,1,5,5,1,1,4,3,2,3,3,1,5,3,4,4,5,2,4,5,6,6,3,1,6,3,6,2,6,3,5,4,2,5,0,5,1,1,4,1,1,6,2,2,1,1,2,3,6,1,4,4,0,2,2,6,3,2,2,5,2,3,2,0,2,1,0,0,0,4,0,6,2,1,3,4,1,3,6,4,0,3,0,5,3,2,6,1,0,0,0,5,6,5,3,5,0,3,3,0,3,6,2,5,2,0,4,5,4,1,0,2,0,0,5,4,5,1,5,5,2,2,2,3,2,1,0,3,4,5,6,2,6,1,3,4,5,0,3,3,3,5,4,5,2,4,5,5,6,1,6,2,2,5,2,2,6,0,5,6,3,4,6,3,0,4,0,3,4,0,4,1,4,5,1,5,5,0,6,1,4,5,2,3,0,3,0,6,3,5,0,1,5,1,3,0,6,2,0,5,3,1,4,5,2,4,5,1,1,0,1,4,5,1,6,5,2,1,0,2,5,0,1,6,1,5,0,0,0,3,5,4,4,5,5,1,6,4,6,2,0,0,4,1,5,6,4,4,0,2,5,3,0,3,6,0,6,0,6,3,2,5,5,3,3,0,4,3,5,0,4,5,4,4,1,4,1,6,1,1,3,3,2,5,6,6,1,4,5,2,6,2,0,6,0,3,1,5,5,0,4,3,5,2,3,2,2,2,1,1,2,0,6,5,0,1,0,6,6,0,1,3,6,4,6,4,3,6,2,5,6,5,2,4,2,4,3,3,0,1,0,4,1,3,1,2,0,2,3,1,6,2,4,2,6,1,0,0,1,3,6,2,3,2,5,6,4,2,5,2,5,6,5,1,2,3,3,1,4,4,0,6,0,6,3,1,4,6,0,4,3,6,4,6,2,0,0,4,4,3,0,2,2,3,6,2,6,2,5,6,5,5,1,6,5,0,3,5,6,0,0,2,6,6,2,6,0,5,2,6,1,3,3,1,5,6,5,0,6,2,3,5,5,0,5,2,1,2,6,6,0,3,0,5,1,5,2,0,4,6,5,6,3,4,4,6,2,3,1,5,4,2,2,5,1,1,1,0,2,0,1,1,6,6,4,2,3,6,6,5,6,6,0,5,6,1,0,1,5,4,2,5,1,0,6,2,6,3,4,5,3,5,6,3,6,3,5,3,6,6,0,6,5,6,1,6,0,4,4,6,0,3,1,2,4,6,3,0,4,6,2,1,0,1,2,2,5,5,1,4,1,3,3,3,4,2,4,0,4,1,1,3,5,1,1,6,3,5,4,2,6,1,5,3,5,5,4,1,4,0,5,1,6,1,2,6,3,6,2,3,3,6,6,6,3,1,5,0,5,6,2,5,2,6,6,3,0,0,1,3,1,4,0,6,5,4,4,1,6,0,6,0,4,4,6,0,0,6,4,5,0,3,5,2,3,1,4,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,5,5,2,6,0,3,4,3,0,2,1,0,5,2,6,1,2,6,5,1,1,3,2,6,3,2,4,1,3,6,2,3,1,2,4,1,1,4,5,6,3,3,2,4,2,3,5,1,1,1,1,3,6,1,6,3,3,2,3,3,4,4,6,2,1,0,2,6,6,2,2,0,6,2,1,6,0,0,0,2,3,3,5,0,4,3,6,0,0,0,5,1,4,4,5,6,4,4,3,3,3,0,3,2,0,1,0,6,0,4,0,4,6,3,4,1,1,1,2,6,4,1,1,2,5,3,4,1,2,6,6,5,0,4,0,4,3,3,3,2,2,0,0,2,4,1,0,5,0,0,3,5,3,6,6,1,4,5,5,1,5,1,6,5,3,4,6,3,1,5,3,3,3,4,1,6,2,1,2,6,3,0,3,4,6,2,0,6,1,6,4,5,5,6,6,5,6,1,1,6,1,0,6,6,5,2,2,3,1,6,5,3,5,6,4,1,6,3,5,4,1,4,0,1,2,0,3,5,1,4,3,4,5,3,1,2,2,3,2,1,6,4,3,5,4,1,0,1,5,3,2,4,2,5,2,5,2,2,6,1,2,5,2,6,4,3,0,2,5,1,3,5,6,2,3,0,3,5,1,0,6,6,6,6,4,6,2,6,3,2,3,1,4,6,5,1,2,0,6,6,6,0,3,3,1,1,5,3,3,0,0,1,0,1,6,5,6,3,5,3,4,0,5,6,1,6,4,3,2,0,4,2,5,5,2,1,6,6,4,4,5,4,3,6,5,5,3,3,2,0,2,4,6,5,5,1,5,4,1,1,6,3,4,2,3,2,1,4,4,3,1,6,0,2,4,6,2,3,5,0,4,5,0,4,0,2,2,0,5,2,1,6,1,1,4,0,2,2,6,5,1,0,2,0,6,5,5,6,5,3,2,6,5,2,1,5,6,6,0,4,4,0,0,6,1,5,6,6,3,6,1,1,6,0,3,5,3,1,6,2,5,5,6,2,4,6,3,2,5,4,1,0,1,6,5,1,2,1,2,4,2,2,4,3,2,1,2,6,5,2,2,4,3,4,4,6,3,4,1,1,0,2,4,2,2,0,5,0,2,0,5,0,3,1,3,0,4,1,4,3,5,0,3,1,1,3,5,4,0,3,2,1,1,0,1,3,6,2,6,6,0,5,1,4,6,1,2,2,4,0,6,2,1,0,0,0,4,2,4,2,1,0,3,1,3,5,6,5,0,2,5,2,4,1,0,6,0,5,4,6,1,5,2,0,1,1,6,4,1,2,0,4,4,6,1,0,6,2,3,3,6,1,2,0,2,2,3,4,0,6,0,1,2,4,0,1,4,0,3,3,0,5,3,1,5,3,2,2,1,2,1,3,2,1,4,6,4,6,6,6,1,3,4,1,0,6,2,3,3,0,1,4,6,6,3,0,6,2,2,1,1,1,0,0,5,1,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,5,0,0,4,3,5,0,5,4,2,0,6,6,4,3,4,2,0,5,3,5,5,0,1,5,4,6,5,3,5,5,0,1,4,2,0,6,0,0,2,1,5,2,6,1,1,0,1,4,1,5,4,0,1,3,2,1,1,6,2,0,0,6,1,6,1,3,4,1,1,6,3,0,4,0,1,4,4,3,6,1,6,2,2,0,6,0,4,3,5,6,2,4,2,4,0,0,2,6,4,2,6,0,1,4,0,6,0,3,4,0,4,3,6,6,3,2,1,0,4,5,5,1,0,6,1,0,5,1,0,1,0,5,6,4,4,0,4,0,1,1,3,6,4,6,4,3,0,1,3,6,2,2,1,5,6,5,0,4,6,5,4,0,4,4,1,5,0,2,2,6,6,2,0,1,5,6,4,2,6,2,1,3,6,5,2,2,1,2,6,3,2,4,0,6,2,1,2,3,2,1,0,6,6,5,3,3,6,0,1,0,4,5,6,5,4,4,0,6,4,3,3,4,4,3,1,6,5,2,2,0,4,3,6,3,1,4,0,4,1,2,2,0,2,4,1,3,3,5,3,6,5,2,5,2,6,4,4,2,3,2,2,4,4,2,6,6,1,4,0,6,5,4,3,5,5,4,4,1,1,5,3,3,2,3,5,3,5,4,4,1,1,2,5,5,1,4,2,2,6,4,3,2,2,2,5,5,2,1,0,5,3,6,4,6,2,2,2,4,0,6,1,0,0,4,5,1,5,1,4,6,2,0,5,0,6,5,5,4,6,4,2,0,0,0,1,6,4,4,1,6,1,4,6,1,4,2,5,6,0,1,5,1,2,6,2,5,0,5,1,2,5,3,6,4,5,3,2,1,1,4,5,3,5,6,0,2,3,3,2,3,2,5,4,5,5,0,2,3,6,3,1,6,4,0,6,6,2,6,5,4,3,0,5,1,3,6,4,4,3,4,2,1,6,2,2,5,5,5,4,3,6,3,5,1,6,1,6,3,2,4,3,5,6,0,6,1,6,5,1,6,5,5,1,5,4,3,5,6,4,6,5,0,3,4,1,5,5,3,4,2,5,0,1,3,2,0,4,1,0,2,4,2,0,1,1,0,3,2,4,5,3,1,0,5,4,6,3,6,1,6,1,2,6,5,6,5,3,4,6,4,6,4,3,2,2,1,6,2,5,1,5,1,5,4,6,0,0,4,2,0,2,5,2,5,4,4,6,1,4,1,5,3,4,5,6,4,5,4,5,1,0,4,4,0,2,0,2,0,0,0,2,4,0,6,2,2,1,6,4,4,3,5,6,2,4,2,6,0,4,5,3,4,6,4,5,4,5,1,2,2,1,1,5,5,3,1,3,3,5,5,4,0,1,0,5,4,0,2,6,5,4,0,6,5,0,0,1,4,1,5,0,4,6,5,3,4,6,1,2,3,4,1,1,1,2,0,5,3,5,1,6,4,2,6,1,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,6,2,1,2,1,4,5,4,6,5,3,0,4,2,6,1,6,2,4,4,2,4,1,3,0,1,2,6,2,4,5,3,3,6,0,0,3,0,5,1,5,5,4,3,4,4,6,1,3,5,4,2,3,6,4,1,6,5,6,4,5,4,2,1,4,5,4,6,1,6,6,5,4,3,6,6,5,2,5,3,1,4,3,3,4,2,5,4,1,0,5,2,5,0,3,1,3,5,3,5,6,0,5,1,4,6,2,5,3,5,4,0,5,5,1,6,1,4,5,2,6,5,1,2,2,5,0,1,0,1,4,0,2,0,1,3,6,2,3,3,1,6,3,6,3,4,3,3,2,4,2,3,0,1,3,3,2,2,4,1,4,0,0,5,4,0,3,2,3,0,5,5,0,1,2,4,2,4,3,1,4,4,1,2,2,0,3,4,4,3,4,1,3,6,3,0,2,3,6,4,0,4,1,5,5,2,1,1,5,0,4,3,3,0,0,5,4,1,4,6,3,1,0,5,2,1,1,2,3,3,2,2,4,6,3,0,0,3,3,4,1,0,1,5,4,3,3,3,3,2,1,4,2,2,4,1,1,3,2,5,1,5,2,1,4,5,3,2,1,2,6,3,4,0,0,6,6,3,4,5,2,1,6,2,3,2,0,1,5,0,0,3,5,0,3,2,1,3,0,5,2,5,2,3,4,4,2,3,2,1,3,1,5,1,6,4,0,1,5,2,5,6,6,0,4,0,3,4,1,1,0,5,4,3,5,1,5,0,4,6,6,0,2,4,3,4,5,3,4,1,4,3,0,4,4,6,4,5,2,1,5,0,3,1,6,5,3,1,1,2,3,6,2,3,1,1,2,0,6,6,3,5,6,0,3,5,1,0,4,3,6,0,4,2,6,1,5,5,6,4,2,1,4,5,3,5,0,1,3,6,6,0,3,6,5,3,6,3,4,1,0,2,4,1,3,3,0,2,5,1,6,0,1,2,5,0,3,3,6,4,3,6,0,2,0,0,4,6,6,3,6,1,5,0,6,5,3,5,6,3,5,4,4,3,0,4,6,4,0,2,4,1,6,2,4,2,1,3,4,4,1,5,0,0,3,5,6,4,5,6,0,4,1,6,6,5,1,5,2,3,4,2,4,2,1,2,1,6,0,6,6,0,5,5,4,3,0,4,3,1,4,6,3,3,1,5,6,1,0,2,0,0,6,3,2,5,1,4,1,3,4,0,2,4,0,0,1,0,0,0,4,1,2,0,4,5,2,1,3,4,6,1,3,1,0,4,4,1,3,2,4,4,2,1,2,6,3,0,4,3,3,2,1,4,1,0,2,0,4,3,0,5,3,1,5,4,5,0,3,6,2,2,3,0,2,5,6,2,3,4,4,6,1,3,3,3,1,5,2,3,4,4,5,1,5,0,3,0,1,6,5,1,0,3,6,1,1,6,4,1,1,0,4,5,3,5,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,1,6,0,4,0,5,5,3,6,4,5,4,6,3,1,4,2,0,6,6,0,5,1,0,6,5,1,5,0,5,3,6,5,1,2,3,4,3,1,2,1,5,2,2,1,0,5,5,6,6,0,3,5,0,3,5,0,4,0,4,5,4,5,1,2,5,2,0,6,3,4,6,3,6,3,3,1,4,4,2,4,1,1,2,6,6,4,4,4,2,0,0,4,4,2,6,5,5,5,4,3,6,2,1,2,2,2,6,6,3,6,2,4,3,4,0,2,4,0,2,0,6,3,6,2,5,4,4,6,6,1,3,1,4,0,6,0,0,0,4,6,1,2,2,1,3,4,0,1,1,3,1,1,2,5,6,1,4,4,5,0,1,3,0,5,5,6,4,6,5,5,1,4,4,1,3,5,6,4,6,6,6,0,1,4,0,6,4,4,0,0,5,1,5,0,5,5,5,1,1,0,4,2,6,3,6,4,2,5,3,6,5,3,2,4,2,4,5,0,4,1,6,2,5,1,0,3,6,1,5,6,0,1,0,2,5,2,2,6,2,5,1,1,6,0,2,3,0,4,5,3,5,4,4,1,4,0,4,4,6,1,5,0,3,4,6,1,4,5,0,2,5,1,4,0,1,6,2,1,6,1,4,4,6,3,2,5,0,4,6,6,6,4,6,5,4,6,0,2,4,0,1,0,2,5,1,0,6,6,1,1,6,6,5,3,4,1,1,1,4,0,5,0,0,5,1,4,0,0,1,2,0,0,2,3,6,5,3,0,0,3,4,3,6,6,1,6,1,0,6,2,2,6,6,6,1,1,1,6,6,2,6,1,0,1,1,2,5,6,1,0,6,1,5,4,3,6,6,6,5,4,6,4,3,5,5,0,2,3,0,0,4,5,1,2,1,6,6,2,5,6,1,6,3,6,4,4,3,0,0,4,6,5,5,2,5,1,5,0,2,2,2,5,1,5,4,5,5,1,5,4,2,0,5,0,5,3,2,2,5,4,3,6,0,2,3,5,3,3,4,2,4,6,3,6,3,0,2,6,4,6,5,3,3,6,5,2,6,3,6,3,6,5,0,6,5,5,2,2,1,2,6,2,2,1,5,0,6,2,0,4,2,5,6,1,2,4,5,4,5,3,4,2,1,4,1,2,1,2,3,5,4,5,3,3,2,2,6,5,4,3,0,0,0,0,3,3,3,1,1,4,4,1,0,5,3,0,2,5,0,3,1,0,1,3,5,4,6,0,2,0,6,1,6,0,0,1,1,3,0,5,6,4,0,4,2,1,1,0,1,4,3,2,4,5,6,4,4,2,3,1,4,0,4,4,4,6,4,4,3,3,6,4,4,0,6,2,0,5,3,2,6,2,3,3,3,0,0,4,1,2,2,1,5,2,5,6,2,2,4,6,4,2,2,4,3,6,0,6,5,3,1,5,3,4,3,4,0,1,5,5,3,5,5,4,6,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,1,0,4,6,2,4,2,3,0,4,5,3,6,0,3,2,6,5,5,1,1,6,6,3,6,4,6,0,0,3,0,2,4,4,2,1,3,4,5,2,5,5,1,0,5,3,4,0,6,0,5,4,5,0,2,2,0,2,1,1,5,4,1,5,1,3,5,3,1,1,2,1,4,6,6,2,6,2,2,6,2,2,6,3,6,5,1,2,6,2,0,0,1,1,6,0,1,2,2,1,1,6,6,5,2,1,0,6,3,1,6,0,6,4,1,0,6,1,4,6,0,1,6,5,4,5,4,1,5,6,2,1,3,2,4,4,1,5,5,0,4,4,3,0,1,4,6,3,6,0,0,2,0,6,2,2,0,5,5,0,2,0,0,2,1,2,2,2,1,6,6,6,4,4,2,3,0,0,2,6,6,1,0,2,1,6,6,0,3,4,6,4,0,2,0,3,1,0,6,5,0,6,2,3,2,5,0,1,2,6,3,3,6,0,1,4,1,2,0,0,0,6,4,0,0,6,3,2,5,1,3,6,3,6,1,2,5,5,6,1,4,2,6,6,5,6,2,1,2,6,6,0,2,0,2,6,1,3,4,5,3,6,2,0,3,0,2,1,4,1,4,5,6,3,2,2,0,1,1,1,2,4,3,4,0,4,2,0,0,0,1,2,2,1,4,1,1,5,6,3,0,1,6,2,2,2,1,2,1,6,4,5,3,6,3,0,6,3,1,4,1,4,5,5,3,4,3,1,6,2,3,4,1,6,0,2,4,4,1,6,3,0,6,5,0,4,1,4,1,3,5,2,4,6,4,0,6,6,6,1,0,1,4,5,0,0,6,4,5,1,1,4,2,2,5,0,5,5,2,3,6,0,2,4,1,6,5,6,4,4,4,4,4,3,0,4,5,0,4,4,3,5,5,5,6,6,5,5,5,2,2,1,3,1,4,2,2,3,2,1,6,3,6,4,5,4,4,4,3,5,0,4,6,2,6,2,1,0,1,0,4,4,3,6,0,6,2,5,1,2,2,0,0,0,0,1,1,3,0,4,6,3,3,4,5,0,4,1,2,2,6,2,5,6,0,0,2,4,5,0,2,1,6,4,6,1,2,2,4,1,4,5,5,1,4,4,2,5,1,6,0,5,6,4,4,0,3,3,1,2,3,2,6,1,1,2,2,2,3,6,1,3,3,1,3,0,1,1,5,2,6,4,0,0,0,0,5,3,1,0,2,3,0,5,4,1,3,1,4,2,2,1,2,0,0,2,5,4,4,3,2,3,1,6,3,3,6,2,0,0,2,0,4,6,5,1,2,5,0,4,3,0,6,3,6,1,0,4,6,4,4,3,5,2,2,2,0,2,0,3,4,6,5,2,6,2,1,6,4,2,2,5,1,0,2,5,0,5,3,5,1,2,5,5,1,6,1,3,4,5,0,2,3,4,0,3,3,2,2,0,0,2,1,6,1,3,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,6,0,1,6,5,6,1,4,2,2,6,4,5,1,2,2,4,1,3,2,6,3,4,2,0,3,1,1,0,1,5,0,5,5,2,1,2,2,5,5,3,4,5,5,6,4,6,2,5,2,2,3,0,5,1,1,2,2,6,2,5,1,2,6,0,4,2,1,0,3,2,2,1,3,1,2,6,2,3,5,2,2,4,5,2,6,2,2,6,2,0,4,0,6,5,2,4,2,0,6,4,0,6,1,4,3,6,5,2,0,6,4,5,1,0,6,0,4,2,5,6,1,3,1,0,4,2,1,6,5,1,3,0,0,5,5,3,0,5,3,0,3,3,0,6,6,6,5,3,2,5,6,4,1,1,4,0,1,5,4,2,6,4,6,3,2,0,4,6,4,6,4,0,6,5,1,5,4,4,1,6,1,1,4,2,1,6,2,5,6,0,4,1,3,4,1,5,3,5,6,2,1,4,5,2,0,0,2,5,0,3,0,3,2,0,2,3,5,4,2,0,4,6,6,2,5,6,0,4,1,2,1,1,4,5,5,4,3,6,5,5,0,5,4,3,2,4,2,1,4,4,5,2,2,1,5,5,6,6,1,5,2,2,4,1,5,3,2,4,0,6,3,6,5,0,1,5,0,2,5,5,0,4,0,2,4,0,0,3,6,0,3,2,6,4,2,5,4,6,5,4,3,1,5,5,3,6,6,6,6,5,0,0,3,0,0,0,5,4,2,5,1,6,1,5,1,6,2,6,4,1,0,4,3,2,0,1,3,1,6,4,2,1,2,1,6,6,6,6,4,0,5,0,4,1,6,6,3,6,4,1,2,0,5,4,2,1,5,6,3,6,3,3,1,2,4,6,0,1,3,2,5,6,5,6,1,2,0,0,6,0,6,3,0,2,3,2,2,1,3,1,3,6,3,6,6,4,6,6,4,3,3,6,2,2,3,5,0,1,4,5,5,0,4,1,0,5,2,1,5,2,0,3,4,0,6,5,0,5,4,1,5,4,5,1,1,6,6,2,0,6,2,4,6,3,0,0,1,5,1,4,2,5,3,4,4,4,0,3,2,4,5,3,3,1,2,4,1,2,5,5,1,6,4,2,5,4,2,1,6,6,1,1,5,3,1,4,2,0,2,4,5,4,4,4,0,5,2,1,6,2,6,3,6,5,4,1,2,4,2,6,5,5,4,3,5,3,1,1,1,5,3,6,0,3,2,0,6,1,6,1,2,6,4,1,5,3,1,3,4,4,3,3,3,2,3,3,4,4,3,2,3,4,4,6,5,0,1,1,0,0,0,4,2,4,5,2,1,2,1,1,4,5,0,5,3,6,3,4,2,3,3,1,6,0,5,0,2,6,3,0,5,1,3,1,6,2,6,3,3,1,1,5,6,3,4,5,1,0,2,6,4,3,6,5,1,0,6,6,1,6,0,0,0,0,5,1,0,4,1,1,6,4,2,5,6,4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

1,6,6,6,0,6,2,0,6,2,1,1,2,4,0,4,6,1,6,6,3,4,6,3,1,4,4,6,3,5,2,2,4,6,5,0,4,2,4,2,3,0,3,0,3,0,3,5,3,5,3,6,6,3,6,2,2,3,0,0,5,2,5,1,6,4,1,5,0,2,2,1,4,4,5,2,5,6,0,3,3,6,3,2,0,5,3,2,4,4,2,4,0,6,1,3,6,0,3,2,2,4,5,6,0,4,5,1,0,6,0,5,4,0,3,0,1,6,4,4,2,2,4,3,6,5,1,1,2,4,6,6,0,5,6,4,6,5,5,0,2,6,1,2,5,5,1,5,3,2,5,5,2,6,1,0,0,6,5,3,2,6,6,0,2,2,0,3,2,1,5,6,5,6,4,3,5,4,1,0,1,1,4,5,5,5,6,5,2,1,2,4,5,1,3,2,3,1,5,4,2,2,6,4,5,1,6,4,1,5,6,3,3,3,5,1,5,4,2,1,3,4,5,1,5,2,5,2,6,3,4,6,1,2,2,2,5,6,2,0,4,5,1,0,1,3,6,6,1,0,4,5,4,2,6,0,6,4,2,5,0,6,4,5,1,5,1,2,6,4,4,1,6,4,1,4,1,0,5,4,0,0,6,0,0,4,3,6,1,0,5,4,0,2,2,0,0,0,0,5,3,0,3,5,5,0,5,1,4,2,0,1,5,3,4,1,0,2,5,6,4,0,4,0,1,1,5,5,1,6,3,2,2,3,2,0,3,2,4,6,4,5,6,4,2,0,4,6,6,6,4,3,5,6,3,6,6,0,3,5,4,0,5,6,3,5,0,0,0,4,3,0,1,5,2,4,2,2,0,3,0,4,1,4,1,5,4,5,0,5,1,2,1,4,4,6,3,1,0,2,1,3,3,6,1,1,2,6,2,5,4,2,6,3,5,2,1,3,5,0,2,4,5,2,1,5,1,2,1,3,4,5,6,6,1,4,0,1,3,2,5,3,6,0,5,4,3,5,4,1,1,1,0,4,0,6,1,6,1,6,6,0,6,6,4,0,4,6,0,2,1,2,5,6,1,3,0,1,4,3,3,5,0,0,0,4,0,0,3,5,0,5,4,2,0,6,5,0,1,6,4,1,1,2,1,5,1,2,0,2,5,2,2,0,3,2,3,3,3,3,0,2,3,5,0,6,1,4,1,2,1,3,6,5,2,6,4,3,5,6,2,3,6,1,3,0,5,0,0,5,4,5,6,4,6,5,0,1,0,4,0,5,5,5,2,5,4,4,5,4,4,1,5,5,5,6,1,4,5,2,2,6,1,3,0,6,4,4,2,4,2,3,0,2,3,1,5,2,0,3,6,0,5,5,4,3,6,4,4,4,1,3,6,3,1,6,3,6,0,3,5,3,6,4,0,1,5,5,4,0,3,5,0,5,1,3,1,6,2,2,0,2,3,0,0,1,2,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,5,5,6,0,3,5,3,3,1,0,3,3,2,4,0,5,0,4,3,6,1,4,2,1,3,0,3,5,5,6,6,0,0,5,6,0,2,3,6,5,0,5,5,2,5,4,4,0,4,3,0,5,1,5,0,0,0,4,1,1,3,0,1,6,5,5,0,6,1,2,2,6,5,6,6,3,2,6,6,2,2,6,4,5,0,1,3,6,4,0,1,3,5,1,6,2,3,2,6,1,4,3,5,5,4,6,1,1,0,0,0,4,2,5,4,6,2,6,5,1,5,2,3,3,0,5,5,0,4,2,2,4,2,0,5,0,4,3,6,3,2,5,4,2,6,3,5,0,1,1,0,5,4,1,4,5,0,1,3,0,0,0,0,1,5,0,2,1,5,2,5,0,4,0,0,6,2,3,3,2,2,6,4,6,0,3,2,2,6,4,0,4,6,5,1,4,6,6,4,0,2,1,6,3,2,5,1,6,4,6,6,2,3,1,0,2,6,0,3,6,3,1,0,0,1,1,5,4,2,4,1,3,5,6,1,4,6,5,4,3,6,3,6,6,6,3,4,1,5,5,4,6,4,6,1,0,1,3,3,0,6,2,3,1,0,0,2,5,0,2,0,4,4,3,5,0,1,1,3,6,3,6,6,4,2,3,2,4,2,4,0,0,5,3,1,4,3,4,2,5,3,6,4,4,3,1,3,5,2,4,4,6,1,2,6,0,5,2,1,6,2,4,3,2,6,2,0,2,5,4,1,5,6,4,1,0,6,5,1,6,3,2,1,2,2,0,6,1,6,6,1,1,0,5,3,6,3,2,5,4,3,4,4,2,0,5,3,5,6,2,1,1,0,3,5,1,3,1,3,5,4,1,1,0,2,1,6,5,3,6,2,3,5,6,2,4,5,6,5,6,4,5,1,5,0,1,5,4,6,0,1,5,3,4,0,5,3,4,4,5,5,1,3,3,4,4,2,6,6,6,5,6,0,6,5,2,6,4,6,4,1,2,6,6,5,3,4,1,1,4,3,1,5,6,6,6,4,1,4,3,6,6,0,1,3,4,4,1,3,1,2,0,4,3,5,6,3,4,0,4,6,4,5,0,1,6,1,3,6,0,1,3,0,2,2,2,0,6,1,6,0,2,0,1,5,5,0,1,1,5,1,6,0,3,4,3,3,1,5,3,1,3,0,3,1,1,5,4,2,4,0,2,4,0,3,1,5,3,3,0,0,3,6,3,3,4,6,6,6,0,4,3,5,2,1,6,6,0,1,3,2,4,1,3,1,2,4,6,5,4,5,1,1,5,1,0,3,1,3,4,0,1,6,0,5,3,2,1,6,3,1,4,0,1,2,4,2,6,3,6,6,2,5,4,6,0,2,1,1,6,1,4,4,1,0,0,4,3,4,3,5,6,5,5,0,3,1,6,6,4,5,3,1,0,5,0,0,0,2,1,4,6,5,3,5,1,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,2,2,0,1,1,0,5,5,3,2,6,6,0,1,4,1,3,0,5,6,4,6,1,5,5,5,1,6,3,4,4,2,5,4,0,4,4,3,4,0,6,2,0,1,2,5,2,5,6,3,2,6,1,4,1,6,4,0,3,0,1,3,5,1,0,6,6,0,6,4,3,1,3,4,5,2,3,2,2,1,1,1,2,4,3,3,4,4,4,4,4,1,2,6,6,0,6,3,5,1,2,1,4,5,3,0,5,3,0,3,6,1,2,0,3,1,0,4,0,3,3,0,6,1,5,5,3,3,6,3,1,2,2,3,4,2,6,6,6,3,5,6,1,1,6,2,0,3,5,4,5,3,1,6,2,2,3,5,4,5,1,2,0,1,2,0,0,0,0,6,4,0,2,6,4,1,6,1,5,3,0,3,3,3,5,6,4,1,1,1,4,0,5,6,4,4,4,1,5,1,0,6,6,3,1,3,0,3,2,0,3,0,6,1,6,0,2,6,4,4,0,0,0,1,5,3,3,2,6,1,2,5,5,5,0,2,4,1,1,4,5,3,2,2,6,4,5,3,3,1,5,4,1,2,1,5,4,1,1,0,1,0,2,3,6,1,0,4,3,0,1,3,2,0,0,2,3,2,4,1,5,5,5,0,1,1,6,4,3,1,0,1,2,3,5,6,0,1,0,0,6,5,3,6,4,6,3,2,2,0,1,1,5,5,4,1,6,4,4,6,1,2,1,0,5,4,6,2,4,3,0,4,2,4,0,5,6,5,5,3,5,4,2,5,5,4,2,1,1,2,2,2,2,2,2,5,4,6,3,5,4,3,1,1,6,4,4,0,3,0,6,2,4,6,6,4,1,0,4,4,2,2,6,5,2,4,3,2,2,2,1,3,0,4,5,0,0,0,2,5,1,1,3,3,5,2,3,4,5,4,3,6,5,3,3,1,1,6,1,2,6,4,4,1,4,2,0,2,2,4,6,0,0,4,3,3,5,3,2,6,3,4,0,6,3,2,2,1,1,0,4,0,4,5,4,3,5,0,6,3,0,6,4,6,1,6,4,3,1,0,4,4,6,4,1,4,0,3,0,6,1,6,4,0,5,2,3,3,0,0,0,0,1,5,5,2,6,1,4,1,5,0,4,6,1,1,2,6,5,4,4,0,4,5,0,2,2,3,4,1,1,5,6,6,2,4,1,5,5,5,1,2,2,3,5,0,4,4,3,2,2,3,3,0,3,5,2,2,4,4,6,5,2,4,6,1,1,0,4,5,2,0,3,5,0,2,2,6,5,6,0,4,2,1,0,1,6,4,0,6,4,6,1,1,0,5,1,3,2,2,6,0,4,6,4,3,1,0,0,2,2,2,1,3,4,6,6,6,3,3,2,4,1,1,5,3,6,2,5,0,2,4,6,4,6,5,5,3,0,2,6,0,0,3,5,2,6,6,3,1,6,5,4,0,3,6,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,2,2,0,0,4,0,2,0,6,3,6,1,5,1,1,1,3,5,6,3,4,1,2,4,1,5,0,3,6,4,6,3,0,5,4,0,0,5,5,6,5,2,2,6,2,1,1,6,6,4,5,1,2,6,3,3,4,0,0,0,4,5,4,2,2,5,4,0,5,3,5,3,5,6,5,0,1,6,6,2,5,0,6,1,2,1,4,4,4,2,1,2,1,4,5,2,3,1,3,6,2,5,0,1,3,2,3,4,4,2,4,4,4,4,2,3,4,6,0,1,6,3,6,6,4,2,2,1,4,6,5,1,6,6,3,2,1,5,3,1,5,3,4,6,1,2,1,5,6,6,2,4,5,1,5,5,6,4,6,2,2,4,5,3,6,6,4,2,4,6,0,0,1,3,6,2,6,3,1,3,1,1,6,5,5,1,1,5,3,0,3,0,6,3,0,3,2,0,1,3,1,3,1,1,5,0,4,6,1,1,5,3,5,2,5,5,2,3,2,6,6,0,5,4,3,0,2,3,0,4,4,1,1,3,4,4,0,4,6,1,3,0,0,3,6,3,6,2,4,5,1,3,4,3,0,0,0,3,1,6,1,1,2,1,3,2,2,4,6,0,2,2,5,2,0,1,5,1,1,6,1,0,3,6,4,1,4,3,5,4,1,2,0,1,0,2,4,4,2,5,0,5,2,6,5,0,6,0,0,1,3,0,0,3,3,2,4,1,5,0,1,6,6,0,1,6,0,6,0,3,2,1,4,4,4,1,6,6,4,4,4,0,3,6,0,3,2,6,6,4,4,2,1,1,0,2,5,0,1,3,3,1,5,5,2,4,6,5,6,2,0,2,5,0,2,4,3,3,6,0,2,0,6,2,0,3,5,5,2,4,1,1,2,4,3,0,6,5,2,3,4,0,0,3,3,3,1,3,5,2,1,0,0,5,2,6,2,3,0,6,2,2,6,4,3,4,5,3,2,1,3,1,1,3,1,0,5,6,0,6,3,0,0,2,2,3,2,2,5,2,4,2,1,6,3,5,5,0,3,4,6,1,5,5,3,1,3,0,5,2,3,3,2,2,4,0,6,4,0,2,5,4,4,6,2,1,4,1,0,0,0,3,2,4,0,6,4,6,5,5,4,0,5,2,6,3,5,6,4,0,0,4,5,3,2,2,1,3,0,1,1,3,4,2,0,5,2,3,1,2,6,3,3,2,3,4,2,3,0,1,2,1,6,1,3,2,3,5,0,0,3,3,6,4,0,5,5,2,1,0,6,0,5,5,4,6,0,1,3,6,4,4,3,4,1,3,0,1,6,0,0,2,1,6,0,0,0,1,3,5,0,1,6,3,6,4,3,1,2,1,6,3,6,5,4,2,5,3,5,1,3,3,0,6,0,6,3,2,6,4,4,2,4,6,3,6,2,6,6,6,1,6,1,2,2,6,1,1,2,5,2,1,0,3,1,2,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,1,2,4,6,3,5,4,1,4,0,2,5,6,4,0,6,4,4,6,2,2,4,1,4,4,0,1,0,4,0,3,1,4,5,4,3,2,4,1,0,3,4,6,0,0,1,6,3,6,2,4,5,3,1,4,0,2,1,6,5,4,4,0,3,6,0,1,5,3,3,6,1,4,4,6,5,2,3,0,0,2,1,2,1,0,5,1,1,3,4,2,5,3,2,6,2,5,3,1,5,6,6,0,2,6,4,4,6,2,5,3,4,4,5,2,6,5,0,5,0,4,1,5,6,2,0,3,3,0,0,4,3,6,0,0,1,4,0,0,5,2,4,6,1,4,1,2,4,4,4,3,6,6,3,1,3,1,2,5,3,6,6,0,6,4,4,5,4,3,0,4,3,1,2,5,5,2,4,1,0,3,4,1,2,1,6,5,5,6,0,0,1,4,0,5,4,2,0,0,2,4,4,2,6,5,0,0,0,1,3,1,1,0,6,4,4,4,5,5,2,1,0,6,2,3,3,4,1,4,0,5,3,3,4,6,6,1,4,4,6,4,3,1,3,4,0,4,5,2,0,4,3,0,0,2,5,5,3,5,2,5,3,1,3,3,2,1,0,4,5,5,0,5,6,1,1,3,5,4,1,1,2,3,0,0,4,5,4,6,2,5,4,5,5,6,0,1,1,5,5,6,6,4,6,1,6,2,4,5,5,0,4,2,3,0,4,3,1,5,2,1,4,6,5,5,3,2,0,0,3,1,1,1,3,0,3,3,6,5,6,0,3,0,3,5,5,2,2,1,2,0,5,3,2,6,6,3,5,3,1,0,5,1,3,2,5,4,0,4,3,6,1,4,5,3,2,5,2,2,5,3,4,3,4,4,3,4,0,5,5,5,2,2,5,4,2,1,4,5,2,6,2,0,4,2,2,0,5,5,5,2,2,1,1,5,5,2,1,2,5,1,3,6,1,4,3,4,2,0,1,2,2,5,5,4,4,4,6,3,0,4,0,5,4,5,2,6,5,0,4,4,5,3,4,0,3,1,6,6,6,6,4,1,3,5,0,2,0,2,4,5,1,0,2,4,3,6,3,3,5,4,5,3,0,6,2,5,4,6,0,2,4,5,5,3,4,2,0,4,6,4,1,5,5,1,6,5,1,1,5,4,0,1,6,0,0,1,0,6,3,3,4,4,4,5,2,2,3,6,6,0,5,4,3,4,3,2,4,2,0,0,4,4,1,4,0,3,3,0,6,3,6,5,5,3,0,6,3,4,1,3,1,3,4,1,3,2,5,1,0,6,5,1,2,1,0,0,0,2,2,5,4,4,2,6,5,6,6,1,3,6,1,2,3,0,5,3,2,1,2,0,6,4,3,4,6,4,3,1,1,0,1,4,4,2,6,4,4,3,1,0,4,6,1,1,4,2,2,5,0,1,6,5,2,6,2,3,4,1,5,5,2,2,4,2,4,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,6,3,1,0,5,0,3,6,6,5,2,1,2,6,0,5,1,1,6,0,4,6,1,0,0,0,4,3,6,0,5,0,4,2,5,6,4,3,6,4,0,4,1,6,4,2,0,2,5,1,3,0,5,1,2,5,4,2,2,5,0,4,6,2,4,6,0,6,4,6,1,4,6,5,4,5,6,3,6,2,1,3,1,3,5,0,1,0,5,2,4,4,3,6,2,6,5,1,1,5,3,4,0,4,4,6,3,1,2,3,0,3,4,2,5,6,2,6,3,2,2,3,4,2,5,2,0,5,2,5,0,6,4,3,5,4,4,3,1,2,4,2,1,3,4,2,1,2,1,4,3,6,4,3,5,3,6,1,6,0,3,2,3,3,2,1,6,2,0,5,3,4,6,0,0,2,1,6,3,1,0,0,5,2,3,0,6,0,4,0,3,3,5,2,4,5,1,4,6,6,2,0,2,2,2,5,0,5,4,1,4,6,5,4,1,1,0,1,3,4,1,4,6,6,4,1,2,0,4,2,4,4,1,1,6,0,2,1,5,5,1,0,2,4,4,3,0,3,3,6,5,6,5,1,4,6,1,5,0,6,3,0,2,1,1,1,3,4,4,1,2,0,3,4,4,6,1,4,0,5,6,4,1,6,6,4,5,4,1,0,5,6,6,3,6,2,3,3,3,3,4,0,2,2,1,1,3,2,3,1,4,4,4,5,6,1,3,2,5,3,5,2,6,0,4,6,6,5,5,4,0,6,2,2,6,5,4,6,1,5,6,6,2,5,3,2,2,5,3,2,5,5,0,0,5,0,1,2,1,2,4,5,3,0,0,4,5,1,0,4,0,5,6,3,3,5,0,2,6,1,4,6,1,1,6,4,4,1,0,4,3,0,6,5,0,5,5,6,4,6,4,5,3,4,0,0,2,0,6,4,6,0,0,6,3,5,5,5,6,6,1,1,3,2,0,3,0,3,3,3,1,0,3,3,5,4,1,6,5,3,5,2,0,0,3,0,6,6,3,3,4,0,6,5,6,1,5,0,1,0,5,4,6,2,5,6,5,4,5,1,4,4,1,2,3,5,4,5,4,2,1,3,1,0,4,6,0,3,1,3,1,6,3,6,1,1,4,1,4,2,2,2,3,1,0,3,4,6,0,3,4,6,2,2,1,0,4,3,1,4,2,2,3,3,6,1,0,5,6,3,1,4,1,0,4,0,3,5,2,2,2,0,3,3,2,4,1,3,2,5,2,6,3,5,3,0,4,6,2,6,3,1,1,3,0,2,6,5,4,2,2,4,2,3,6,0,4,3,0,5,4,1,0,0,5,0,2,0,1,5,0,3,5,6,4,5,5,4,0,5,3,6,5,0,3,4,0,0,5,5,0,6,5,1,6,0,2,3,4,3,1,6,1,2,5,5,5,4,4,6,2,3,5,0,2,6,6,1,1,5,4,2,4,5,2,3,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,4,4,2,1,4,4,3,5,2,0,3,2,0,3,4,6,6,3,5,4,6,0,4,2,5,5,6,3,0,1,2,1,6,3,3,2,5,6,2,3,6,6,1,4,5,4,5,1,2,3,1,6,0,0,3,3,5,5,0,3,3,0,5,3,1,0,3,4,0,6,4,3,5,0,1,4,5,2,2,3,6,4,3,5,6,1,2,0,6,0,1,4,1,4,3,6,1,3,4,0,0,0,3,0,0,6,4,0,6,0,5,6,2,1,3,2,6,3,0,2,6,4,3,5,0,5,0,2,5,6,4,0,3,0,0,4,2,4,3,3,4,6,0,2,5,6,3,6,3,3,3,0,4,5,1,3,4,0,1,4,4,4,3,4,0,0,5,3,2,5,6,2,0,0,2,0,1,4,2,0,3,2,3,4,2,1,0,2,1,2,2,1,5,3,2,6,3,6,2,0,3,2,6,1,2,1,6,2,0,3,4,0,4,1,4,4,3,0,6,4,1,1,5,3,0,5,6,4,5,6,1,3,3,3,1,6,4,0,1,4,3,2,6,0,6,6,2,6,2,5,0,1,4,6,1,5,2,0,1,1,0,3,2,1,3,2,3,3,6,1,0,5,2,5,3,0,2,0,6,6,3,3,0,1,5,6,2,2,4,0,1,5,5,5,1,3,1,1,5,4,5,4,1,4,4,5,3,3,4,3,1,6,4,0,4,2,1,4,4,6,3,2,4,6,0,3,1,3,3,1,2,4,4,2,4,3,1,5,0,5,1,1,0,1,6,2,6,5,6,4,2,4,4,0,2,0,3,6,4,1,3,2,5,1,4,6,3,1,4,1,6,0,1,2,3,1,3,5,4,6,1,6,4,2,6,2,2,6,3,5,3,5,6,4,0,3,3,5,2,6,2,0,2,1,6,6,5,6,4,6,5,5,2,4,0,6,5,5,0,2,6,4,3,0,4,3,0,4,2,5,5,4,2,0,3,0,2,3,4,5,4,0,6,5,4,6,1,1,1,2,4,4,4,1,3,0,1,3,5,5,1,4,4,6,6,6,6,1,0,1,4,1,2,4,4,6,5,0,0,1,3,4,3,0,3,1,0,2,6,6,0,6,4,0,0,2,5,6,5,2,1,3,3,4,5,6,4,3,2,0,5,6,5,4,6,4,0,4,6,4,0,1,3,2,0,1,0,0,3,1,4,5,3,0,5,3,1,3,6,1,1,5,1,6,0,5,3,5,5,5,1,1,2,5,2,1,4,3,1,5,6,1,6,3,3,3,6,3,2,3,4,3,5,2,1,0,1,3,4,6,0,6,2,3,4,6,1,3,5,4,0,6,1,3,3,6,5,4,5,4,4,5,4,5,5,3,4,6,3,6,4,2,0,5,5,1,5,5,5,2,6,5,5,5,5,4,4,5,5,4,3,2,0,4,6,5,1,3,4,6,2,5,2,1,4,4,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,1,4,0,5,6,0,1,3,0,3,3,6,5,3,6,1,2,6,1,6,0,3,5,2,2,6,5,0,1,6,6,6,6,4,3,0,5,3,2,4,1,3,4,2,6,1,6,3,0,4,5,1,1,1,4,6,6,5,0,0,0,6,0,3,5,6,6,1,6,6,0,1,1,4,3,3,4,2,6,1,6,5,6,2,0,4,2,5,4,4,6,2,4,1,3,1,4,6,4,3,1,2,1,4,6,5,3,3,6,4,3,3,0,4,2,1,6,4,6,3,3,5,2,5,6,0,2,6,2,4,0,0,5,0,4,0,3,5,6,5,1,4,3,2,0,5,3,3,1,0,1,2,0,1,3,4,0,2,4,6,5,2,5,1,2,0,5,0,2,1,2,6,4,6,5,3,0,6,6,5,5,1,4,5,6,2,3,5,6,6,3,5,0,2,2,3,1,0,1,1,3,1,2,3,3,6,3,5,2,4,0,1,2,5,1,6,5,3,5,6,5,0,0,1,4,5,5,1,6,5,1,4,0,6,2,3,1,4,0,6,5,6,0,6,1,0,5,2,0,4,5,6,5,1,2,5,5,1,5,5,1,0,6,2,5,5,1,1,1,4,5,6,3,1,4,3,2,3,2,0,6,2,3,3,1,3,5,0,4,6,3,2,2,1,5,4,6,5,5,1,1,4,4,5,4,0,4,5,5,3,2,4,6,1,3,2,2,0,6,4,1,6,2,5,0,1,0,5,4,3,1,4,4,2,1,6,1,0,5,0,0,3,5,3,0,2,6,4,6,2,4,5,6,5,6,0,5,0,4,2,4,1,6,1,5,1,4,2,5,4,6,3,5,4,1,4,2,2,6,4,4,6,2,2,6,0,3,4,5,0,4,0,4,6,6,2,0,1,0,3,3,4,2,1,0,2,5,5,0,4,1,1,6,4,1,1,3,5,0,5,6,1,0,3,3,1,5,1,2,3,1,6,6,3,1,1,1,3,2,3,2,4,0,6,3,6,0,4,3,5,3,2,0,3,1,4,2,2,5,2,3,2,4,0,5,4,1,1,3,5,3,4,2,6,3,5,5,6,1,1,5,3,1,5,2,6,0,5,3,3,0,5,0,1,3,1,0,4,1,0,0,4,6,6,5,2,3,4,4,6,4,3,1,1,4,0,4,5,5,3,1,1,3,2,0,5,6,2,2,2,6,0,6,3,4,0,6,2,6,4,6,5,1,6,0,2,1,2,5,2,6,5,0,6,2,1,5,4,3,4,1,1,4,0,3,6,3,3,3,3,1,6,6,4,6,6,6,6,0,2,4,6,3,4,4,0,0,3,5,5,6,4,1,0,4,6,0,1,1,2,3,4,1,6,4,3,1,2,6,3,6,2,5,3,3,4,4,6,3,5,2,4,5,4,6,4,6,3,3,6,4,4,4,4,4,2,2,1,6,2,0,5,5,2,0,0,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,4,5,3,5,1,0,6,0,5,0,0,6,2,1,3,0,4,5,6,1,5,5,1,4,5,1,5,4,1,4,0,4,2,4,2,1,1,1,5,6,2,1,3,6,3,4,1,3,1,3,4,4,6,3,5,4,0,1,4,2,2,5,2,1,1,2,6,5,3,0,3,2,3,1,0,5,4,5,6,0,2,3,4,1,2,3,4,5,5,0,6,1,5,2,0,6,5,6,4,2,4,2,0,6,5,3,0,3,0,6,1,1,5,6,5,6,0,4,0,1,1,2,5,3,1,0,6,1,1,1,6,6,3,1,6,4,1,2,4,0,5,6,1,0,2,4,0,5,5,4,6,0,2,6,2,2,0,5,3,2,2,1,5,6,5,2,3,4,5,2,4,0,4,0,1,5,3,2,6,6,6,0,0,0,3,3,4,3,4,4,0,1,0,0,3,0,3,2,2,4,3,6,1,5,4,5,6,2,0,1,5,0,3,5,2,1,1,1,2,5,4,1,6,2,6,2,2,2,4,3,0,5,5,2,4,2,5,6,4,2,4,1,2,6,4,0,6,5,1,1,2,3,2,6,4,0,3,2,6,5,6,1,2,1,5,6,4,6,5,1,0,2,3,4,1,0,2,2,3,0,3,5,0,1,4,1,4,5,1,3,0,5,3,3,2,2,2,4,0,1,4,1,5,6,2,1,2,6,6,1,1,4,5,5,3,5,4,5,6,1,6,6,0,4,3,5,0,6,2,6,0,6,6,1,3,4,4,3,6,0,2,6,2,2,3,4,2,5,6,2,6,3,5,0,2,0,1,1,4,2,1,0,6,4,1,4,3,2,1,3,4,1,2,3,5,3,1,1,2,1,6,0,0,1,0,2,6,6,4,3,1,2,4,2,1,2,2,1,1,3,1,5,3,2,3,1,6,3,1,1,1,3,6,6,0,5,3,3,0,2,2,5,3,2,1,4,2,2,2,3,4,1,3,3,1,0,2,3,3,0,3,0,4,1,4,0,1,5,4,2,2,4,3,1,2,1,3,4,1,4,4,1,2,3,6,5,5,4,2,0,1,4,4,5,3,1,4,5,0,5,6,2,2,1,2,4,6,3,1,3,5,1,6,0,0,3,6,3,0,0,6,6,1,2,2,3,6,5,3,4,2,0,6,5,2,1,0,2,2,6,5,5,2,2,0,4,2,0,2,2,2,1,4,1,1,6,4,0,4,1,5,1,4,6,3,1,1,6,4,4,4,5,5,0,0,2,6,1,0,1,4,0,4,3,4,2,4,1,2,2,3,3,4,0,3,5,0,2,6,5,0,4,2,4,0,4,3,6,6,5,6,0,6,6,3,6,2,6,3,0,4,2,4,3,1,5,3,5,6,6,6,3,4,3,4,6,5,6,1,5,1,6,4,5,2,5,3,4,2,2,3,5,4,2,1,6,5,2,4,6,0,5,6,3,2,1,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

1,6,6,0,5,1,4,0,2,6,4,5,2,0,4,4,1,2,3,0,4,6,5,6,5,2,3,0,1,3,3,4,0,1,6,1,2,6,1,4,1,1,4,3,0,3,2,6,5,6,2,1,4,3,1,6,0,4,1,2,6,3,6,1,3,1,4,5,3,0,4,2,5,0,0,0,5,6,6,1,6,6,4,2,4,3,4,3,6,0,5,4,1,4,4,4,3,0,0,4,4,6,6,0,6,3,6,4,2,1,3,5,4,6,3,1,2,5,5,6,6,4,4,0,6,2,2,4,6,4,4,6,4,1,2,1,0,0,4,0,5,6,4,3,1,3,6,1,1,1,6,6,6,5,3,5,6,6,3,3,2,4,5,3,0,6,5,3,6,4,0,1,1,2,2,5,0,0,3,2,0,4,1,1,3,1,1,6,1,6,0,6,2,0,3,6,0,5,4,3,5,6,3,4,3,2,0,2,6,6,2,3,4,2,5,6,3,6,1,3,5,4,3,0,4,6,0,0,6,0,5,4,6,2,1,6,3,3,4,0,5,2,2,4,1,2,4,2,5,5,2,0,5,4,6,2,3,4,5,1,4,5,3,0,4,2,3,6,3,3,5,5,0,3,2,5,3,6,2,2,6,1,6,0,2,4,1,0,2,3,5,1,5,4,3,6,0,2,5,1,2,1,5,0,3,0,1,0,6,6,5,4,0,5,5,2,2,5,0,5,2,0,2,6,0,5,6,5,3,3,0,4,6,6,6,3,3,5,2,1,3,3,5,5,2,5,0,0,2,2,0,2,5,3,4,5,5,1,6,0,2,6,6,0,1,3,2,0,6,5,6,0,0,5,3,4,3,1,2,2,3,0,3,0,0,6,6,6,3,1,2,1,1,5,5,3,5,5,4,4,2,3,1,1,2,4,6,2,6,0,5,3,4,1,3,6,3,4,4,1,4,0,2,2,1,4,1,6,3,5,4,0,5,4,6,0,0,3,0,5,2,3,6,1,2,5,2,1,5,1,1,5,1,0,6,0,0,3,5,1,5,4,0,4,4,2,0,5,2,6,1,4,4,3,5,1,6,5,1,1,1,3,5,0,2,4,1,4,6,2,2,6,2,1,2,1,3,2,3,1,3,1,2,4,0,5,6,4,3,4,4,1,2,5,3,4,1,2,0,3,2,2,5,0,2,1,0,5,1,4,5,5,4,1,6,2,4,3,4,0,3,1,0,1,0,4,1,6,1,0,0,5,0,5,3,3,5,5,1,0,6,0,2,3,4,1,1,1,0,0,3,1,3,5,0,5,0,3,4,3,1,3,5,3,2,6,2,4,0,0,2,4,1,0,2,0,6,2,1,2,0,6,5,0,6,4,2,2,5,6,2,1,2,2,6,6,2,6,0,4,4,0,3,6,1,4,1,0,3,2,0,0,5,3,4,1,2,5,2,4,4,5,3,6,2,6,4,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,4,4,5,2,1,2,1,1,0,3,2,0,4,4,5,6,2,6,4,4,3,4,6,1,0,2,2,5,1,0,6,3,5,2,1,3,3,1,2,0,6,1,0,1,3,5,4,0,0,4,0,4,2,3,2,3,2,5,6,3,1,4,0,5,4,3,2,6,4,0,5,5,6,5,3,5,6,6,0,2,1,3,2,4,1,0,4,1,3,1,6,6,5,1,3,0,5,5,1,2,1,4,3,0,1,5,2,3,1,0,5,4,2,1,5,0,6,6,2,1,1,3,1,0,3,0,0,2,1,5,5,4,5,1,1,2,2,2,6,3,4,1,1,3,6,0,4,4,6,3,3,5,5,6,4,5,0,5,5,3,3,0,4,2,2,0,2,0,4,3,4,2,5,4,0,3,6,1,4,0,4,0,1,4,1,1,0,1,3,4,2,6,2,6,3,3,3,2,2,6,6,0,3,1,1,2,2,4,3,5,4,6,1,3,5,4,4,5,1,4,2,4,0,3,3,5,4,2,1,3,4,6,5,5,3,6,5,5,5,6,2,2,2,4,1,2,1,5,4,3,2,5,1,3,5,0,3,3,3,2,0,3,4,0,2,2,1,2,6,3,0,3,6,3,1,0,1,6,5,4,1,2,3,1,5,4,0,4,4,3,5,0,6,6,0,4,1,0,6,5,3,6,0,5,5,3,2,0,0,4,4,3,4,0,3,3,4,0,0,0,6,4,6,2,0,1,0,2,1,0,0,6,0,2,0,3,2,5,1,0,3,4,0,3,0,6,0,6,1,0,0,6,0,4,0,1,6,6,5,6,4,1,4,5,2,5,4,2,3,4,1,0,5,3,4,2,5,5,0,2,3,4,2,3,4,6,2,0,0,3,5,5,2,1,3,0,0,6,2,1,1,5,4,6,6,4,3,5,4,1,1,6,2,1,5,0,6,6,4,2,5,6,4,4,3,6,1,1,1,1,3,3,4,0,5,3,5,2,2,0,2,0,1,3,5,2,1,0,0,1,6,5,6,3,3,3,5,2,5,3,0,4,6,2,5,0,5,6,0,5,2,2,5,1,3,2,6,3,0,6,0,4,1,0,2,4,6,1,4,4,4,5,5,5,6,4,0,6,1,6,6,6,2,5,4,6,4,3,3,0,4,1,1,6,4,6,0,4,2,1,0,2,0,6,6,0,5,5,1,4,1,0,2,1,5,6,3,3,6,5,0,6,5,0,5,1,0,1,1,2,3,1,3,4,4,0,0,3,5,0,3,5,5,5,4,2,5,4,4,5,6,2,1,1,3,1,5,6,3,4,0,3,0,1,3,4,4,3,6,0,3,2,1,0,2,5,0,6,2,0,3,6,1,3,4,1,4,5,5,3,6,2,0,5,3,1,1,6,6,5,5,1,6,2,6,3,6,6,1,0,0,2,0,6,1,0,0,6,6,5,4,2,5,4,1,0,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,5,1,5,6,3,6,0,5,3,6,3,1,3,5,2,6,4,3,4,2,0,5,2,3,6,3,6,0,6,3,4,4,4,4,1,3,4,1,5,0,1,2,1,2,2,3,4,0,1,0,0,4,5,1,2,5,6,0,1,4,5,4,1,0,3,6,2,1,6,2,0,0,2,2,3,0,6,1,4,4,4,3,2,1,3,3,3,0,4,2,2,3,3,3,1,1,1,0,2,0,5,4,6,0,2,2,2,0,1,1,2,2,1,5,1,2,5,2,4,1,6,4,2,0,1,4,6,1,6,4,2,5,2,0,0,5,0,1,6,5,5,6,6,2,4,2,2,5,3,1,6,6,4,5,4,3,2,6,0,0,2,3,0,0,0,5,4,1,5,2,6,3,3,0,6,6,4,0,2,1,0,4,0,4,0,0,2,2,2,6,1,2,4,4,6,6,3,3,5,5,3,4,4,5,4,3,2,0,2,1,1,4,0,1,5,2,5,5,4,4,5,2,0,1,2,4,5,2,4,4,6,4,5,2,2,2,5,4,2,4,6,5,5,5,4,2,1,6,1,1,2,2,4,2,1,1,5,6,0,2,2,3,1,6,1,2,6,2,5,5,2,1,1,5,2,5,3,1,0,5,0,2,1,0,1,6,6,1,3,6,1,0,5,0,4,1,3,5,1,0,0,5,3,0,3,1,1,0,6,3,6,6,6,3,2,2,6,5,2,4,1,1,1,6,1,3,6,5,3,0,1,1,1,2,2,6,2,4,5,4,4,0,1,2,5,3,4,1,0,4,5,3,1,6,6,6,6,4,2,2,4,5,0,5,1,6,1,0,2,5,1,5,0,4,5,2,2,4,2,3,5,0,3,5,0,0,5,6,3,2,1,3,3,0,6,5,3,3,6,6,3,0,0,4,1,5,2,5,2,3,1,2,5,0,6,2,0,4,5,1,1,2,0,4,6,6,5,4,2,3,1,3,2,5,3,3,6,4,4,5,3,1,4,1,4,2,3,1,1,2,1,6,1,4,4,4,0,1,5,1,0,1,5,0,1,1,3,3,0,2,0,4,1,4,2,2,2,5,1,2,0,6,0,3,4,0,0,5,1,2,6,6,3,0,4,5,4,6,2,0,2,5,3,2,0,5,2,6,1,1,4,1,0,4,5,2,3,5,3,6,1,1,1,0,0,3,6,1,4,0,4,3,2,6,4,5,6,4,6,5,4,0,3,2,0,0,4,4,2,6,4,5,6,1,1,0,0,6,6,3,1,1,4,2,6,2,5,6,4,1,3,5,2,4,5,6,1,3,4,1,5,2,0,2,1,3,2,5,2,1,1,1,0,0,4,5,0,2,5,2,4,5,5,3,5,4,4,5,5,5,6,3,0,1,0,3,1,4,5,0,1,3,2,4,6,1,2,0,5,2,2,1,2,6,1,3,3,3,6,0,6,6,4,0,3,6,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,6,5,5,0,4,0,0,6,2,5,5,1,0,3,3,5,2,2,6,6,1,6,2,6,2,3,2,4,1,0,4,0,2,6,3,2,6,3,0,6,4,4,1,4,0,0,3,5,4,2,1,2,6,5,0,3,1,1,1,5,3,2,4,4,1,1,3,2,4,2,1,5,5,6,4,2,2,2,3,5,4,5,4,6,2,1,6,4,0,2,0,4,3,4,6,3,2,6,0,3,1,6,6,4,0,6,5,1,6,1,6,6,0,2,4,3,4,5,4,0,6,2,4,3,6,3,5,0,1,6,2,6,4,0,1,4,4,3,2,6,0,2,2,3,2,6,3,0,4,5,3,2,1,5,6,0,1,2,5,0,2,3,5,6,2,2,4,0,1,3,1,5,6,0,6,0,2,1,0,1,6,0,1,5,6,1,5,6,0,0,3,5,4,5,3,6,0,3,2,4,2,4,5,5,1,1,0,1,2,2,1,4,4,4,4,3,4,4,4,4,0,0,1,2,0,3,6,3,4,6,6,1,6,5,5,6,3,6,3,0,1,2,1,1,0,6,5,4,1,1,2,6,5,5,2,4,2,4,5,2,6,2,0,5,3,4,5,4,4,3,5,4,5,6,0,5,4,3,4,6,6,4,6,5,3,2,1,5,3,4,2,5,1,1,0,4,0,3,4,2,0,4,1,4,2,4,0,3,2,6,6,5,4,2,1,4,6,3,0,6,5,3,0,1,5,3,5,0,5,6,3,1,3,3,0,3,6,1,1,5,2,2,4,0,6,3,5,4,3,3,1,6,6,2,3,1,4,5,4,1,6,3,1,5,4,2,2,3,0,3,2,3,2,3,5,5,4,2,2,6,6,5,4,1,1,2,3,3,2,4,2,1,6,3,5,3,0,6,1,6,0,5,1,0,2,2,1,3,4,3,1,5,6,4,5,4,4,4,3,1,5,6,0,0,5,6,2,4,6,6,5,1,3,5,6,5,6,6,3,4,1,6,0,2,2,3,2,2,1,1,0,3,5,6,4,6,2,1,4,2,2,0,5,6,2,2,0,1,2,3,2,6,6,5,3,4,6,5,1,5,5,1,0,0,5,2,3,0,0,5,1,2,5,5,2,1,1,5,4,4,4,5,3,3,4,3,1,5,4,5,1,0,6,3,1,5,3,6,2,5,6,0,4,1,0,3,6,3,2,3,1,0,4,0,5,1,0,4,2,0,4,4,2,4,1,0,3,1,6,6,4,3,2,4,4,2,6,0,3,2,2,1,2,2,4,1,4,4,3,1,2,0,4,6,3,2,1,5,3,6,4,6,0,4,0,4,1,1,1,2,4,1,0,0,4,1,4,3,5,4,5,6,0,6,4,6,2,2,5,4,0,5,2,3,1,5,1,5,3,6,5,5,0,4,2,0,4,5,5,3,1,6,3,1,6,5,2,4,6,5,1,4,1,0,1,3,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

1,6,6,4,2,5,1,2,4,5,2,6,1,3,6,4,5,5,3,4,3,4,6,5,1,2,2,0,0,0,1,3,0,2,3,3,3,1,3,5,4,5,0,6,5,4,5,0,0,4,6,0,0,0,1,2,5,5,4,4,4,3,5,0,1,2,3,1,0,3,2,4,5,2,5,2,6,5,3,1,1,3,3,1,3,4,6,4,3,1,4,3,5,2,5,3,4,1,1,6,6,1,4,1,4,1,2,1,1,6,1,1,0,4,0,5,6,6,2,1,1,3,5,3,1,1,6,1,0,3,5,3,0,3,5,3,0,1,3,5,3,4,6,1,2,2,6,0,5,0,4,0,1,5,3,1,6,1,0,2,1,2,5,0,2,2,2,5,2,2,1,6,1,1,0,3,5,6,2,1,2,0,3,4,1,3,5,3,4,2,4,3,2,5,3,5,1,1,6,5,0,5,2,3,0,4,4,4,6,4,1,1,0,5,4,1,6,0,2,6,5,4,4,2,3,3,2,6,3,3,1,3,0,0,1,0,1,0,3,5,6,1,2,2,1,3,4,2,0,4,2,6,6,3,3,3,0,0,1,4,3,4,5,0,1,1,0,0,6,2,1,3,6,1,6,5,2,2,5,5,4,0,3,3,3,0,3,3,2,2,6,0,3,5,5,2,4,1,1,4,3,4,2,2,4,1,0,2,5,3,5,3,2,4,4,5,5,1,1,0,0,3,2,1,6,2,2,2,2,3,3,3,0,3,3,2,2,1,0,1,0,5,0,3,0,2,0,6,2,0,4,5,3,4,0,3,6,4,4,4,4,5,0,1,2,5,2,3,1,6,2,5,1,4,5,4,2,4,4,6,2,2,5,3,4,5,5,2,5,6,6,3,4,4,5,3,2,6,3,1,3,5,1,1,6,1,5,6,0,3,5,1,0,3,3,1,5,5,5,2,4,6,3,6,6,0,4,2,1,0,0,6,5,4,1,5,2,3,6,4,4,2,5,2,0,0,3,0,1,4,0,1,2,6,3,5,1,5,6,6,5,6,4,5,2,2,3,1,5,2,4,3,4,1,4,3,1,6,4,6,6,6,6,6,1,2,2,1,5,1,0,3,3,1,6,2,1,2,3,0,6,1,5,1,2,1,6,6,4,4,6,3,4,0,4,0,4,2,2,6,0,3,1,0,5,4,2,0,5,0,6,6,2,4,0,4,2,0,2,4,5,2,0,0,3,6,5,1,4,5,0,5,5,4,4,2,2,1,1,4,1,4,0,6,1,0,4,4,0,6,2,0,5,0,5,2,4,6,3,1,1,3,2,5,0,5,4,6,6,6,2,0,1,4,1,2,2,1,6,4,2,1,2,2,6,6,3,2,3,6,6,2,2,5,4,4,6,4,4,2,2,6,1,4,4,5,6,6,2,6,2,0,6,3,6,6,4,6,0,1,1,4,3,5,4,3,5,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,4,6,6,4,4,3,0,5,4,4,5,1,6,2,2,0,6,3,4,5,5,1,1,6,4,4,0,3,0,2,1,0,1,3,2,5,3,0,0,5,1,2,2,2,5,4,4,1,5,0,1,0,4,0,6,1,6,1,2,4,5,3,4,2,2,4,6,5,5,4,4,4,3,5,3,4,5,5,2,6,0,4,2,3,5,4,2,6,6,3,5,3,4,6,6,2,2,0,4,4,4,1,4,6,4,6,4,0,0,5,6,4,4,2,2,6,2,2,6,1,6,2,1,6,1,5,6,2,4,4,4,6,5,0,5,4,5,6,3,5,0,6,3,1,1,5,6,2,4,6,4,5,5,1,0,0,1,6,2,2,4,2,4,1,4,5,0,6,1,3,5,2,5,3,3,2,5,5,3,1,3,6,5,6,6,3,3,5,1,2,1,6,4,3,3,4,4,5,5,1,3,0,2,1,0,6,2,0,6,5,2,3,2,3,4,3,4,0,1,1,3,0,5,4,5,2,1,1,5,3,3,3,3,0,0,4,6,5,1,2,3,2,3,4,3,4,5,2,5,4,3,5,1,3,0,2,6,5,2,3,0,4,1,3,4,2,3,6,1,3,0,2,6,5,6,6,2,6,3,0,4,2,5,0,5,1,0,5,1,1,2,0,0,6,1,6,5,2,0,6,5,3,0,0,2,5,6,0,4,2,6,2,5,4,1,4,2,5,1,3,0,2,3,2,6,1,3,5,6,5,1,3,4,1,3,2,6,4,3,2,0,1,1,4,3,3,6,3,2,6,6,6,4,2,6,0,2,0,6,0,3,0,1,1,2,4,1,0,3,1,6,6,2,4,0,5,3,3,3,3,5,4,6,6,1,5,0,0,3,3,2,0,5,6,5,6,2,5,1,3,5,2,3,1,5,0,4,5,3,3,6,3,1,4,2,0,5,3,3,6,5,0,1,3,5,6,1,5,6,1,5,6,5,1,0,2,6,3,1,1,3,1,6,5,6,3,0,5,3,3,4,0,5,1,4,2,2,6,6,6,4,0,0,1,3,0,5,5,6,1,3,2,3,2,2,4,0,5,4,2,3,4,4,0,4,3,1,2,5,6,2,4,1,2,1,3,5,6,2,1,0,2,0,5,6,4,6,1,2,2,3,0,1,4,2,5,4,6,2,4,6,2,1,5,0,4,0,2,3,1,4,6,6,5,2,5,0,6,6,3,1,0,2,0,5,2,2,6,4,6,5,6,2,2,5,0,2,1,6,4,0,4,2,5,1,6,6,5,5,6,4,3,0,0,0,6,2,0,4,4,5,5,2,3,5,4,5,6,0,1,6,0,5,5,6,5,1,6,0,2,1,5,1,4,3,2,1,4,1,5,0,0,5,4,2,0,6,6,1,3,0,0,2,4,3,4,2,4,1,3,3,3,1,4,2,5,2,3,1,1,6,2,1,1,0,6,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,0,0,5,2,2,5,2,4,5,2,3,4,3,6,2,1,5,2,5,1,3,2,3,2,5,5,4,1,1,3,5,6,3,3,3,5,2,6,4,2,3,3,2,0,6,5,6,6,4,3,3,0,5,4,4,5,0,5,2,5,2,2,1,5,5,4,5,5,6,0,4,5,5,2,0,5,1,3,4,5,3,2,2,4,3,5,1,5,4,6,5,1,6,5,0,0,0,2,6,4,3,2,5,2,1,6,3,5,3,3,2,0,3,5,3,3,1,3,3,5,1,0,3,0,6,2,5,2,2,2,3,2,1,4,1,4,4,6,6,4,3,3,5,6,3,6,0,3,3,3,1,1,5,0,1,3,1,1,1,1,6,4,6,3,5,5,2,4,2,1,3,2,6,1,5,1,2,4,6,6,1,1,2,3,2,6,0,3,0,0,2,5,6,5,0,0,2,2,1,3,5,2,4,1,2,4,0,0,5,4,0,1,5,4,3,6,3,3,4,1,2,0,6,3,6,4,0,1,2,0,5,0,3,5,2,5,1,2,5,5,5,4,0,1,5,5,0,6,0,2,1,1,0,0,6,6,1,0,4,1,1,4,4,0,5,2,5,3,5,4,6,6,3,6,3,6,0,3,1,2,2,3,1,4,3,2,3,6,4,6,1,2,2,1,3,0,0,4,2,6,0,3,0,2,5,3,3,5,2,0,5,5,2,3,2,0,6,6,3,3,0,1,2,6,4,4,5,5,0,0,0,4,0,2,4,2,1,6,1,6,0,1,5,0,3,1,6,3,1,2,2,2,4,0,5,3,4,5,6,6,1,1,1,6,5,6,5,1,4,6,5,6,6,2,2,1,4,5,4,2,5,5,1,1,4,1,5,0,0,4,5,3,5,4,4,5,0,5,3,5,6,2,0,4,0,1,2,4,4,4,5,2,6,1,1,5,4,6,0,3,1,5,3,1,6,0,1,4,0,6,2,0,6,1,2,0,1,5,3,0,0,6,4,1,1,2,3,0,6,0,5,0,0,1,3,0,0,0,4,0,5,5,5,3,5,5,4,1,3,6,6,5,2,6,0,0,2,4,3,5,6,1,0,4,3,0,6,0,0,0,1,2,1,1,4,6,0,5,1,4,2,0,1,1,3,4,3,2,3,1,3,1,4,1,1,6,6,5,0,3,2,2,1,5,6,0,0,5,2,3,3,6,2,1,5,6,4,0,0,6,0,2,5,0,1,4,6,4,0,0,1,1,0,6,3,3,5,2,4,6,0,0,2,1,2,3,5,3,6,0,1,1,0,5,0,3,5,5,4,6,1,6,4,1,0,5,5,2,2,0,3,5,6,5,0,6,6,6,6,6,6,5,2,0,3,5,0,1,4,4,0,1,5,3,2,5,0,3,1,0,5,2,2,4,6,4,4,0,6,5,5,2,3,2,1,1,2,3,4,4,1,6,6,3,3,5,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,3,2,2,1,5,1,0,2,5,5,5,0,4,1,0,3,3,2,5,3,2,6,1,6,4,2,0,6,2,0,6,0,1,3,6,3,6,6,0,1,4,4,1,0,2,4,4,5,2,1,2,3,5,0,0,6,2,2,1,1,2,2,3,2,3,4,2,1,0,4,6,1,5,5,2,4,2,5,5,5,1,6,3,1,1,4,6,1,1,4,6,0,1,5,6,2,5,5,3,5,5,1,0,1,2,1,0,6,6,1,4,2,4,1,4,4,4,6,6,3,2,6,0,1,1,2,1,0,2,0,0,0,4,5,2,3,1,4,1,2,5,5,3,5,5,5,5,2,5,6,5,6,2,5,2,1,6,2,5,0,3,0,5,1,3,3,6,2,3,6,1,0,0,4,6,1,4,3,2,4,2,5,6,0,1,2,2,5,3,5,0,3,3,2,2,4,0,0,1,2,5,5,4,2,5,3,6,0,2,5,4,6,4,3,5,2,3,3,5,4,0,1,0,2,1,2,5,1,1,4,2,4,1,5,1,0,3,2,0,1,6,3,3,0,2,5,2,4,3,6,5,0,4,0,6,6,0,6,6,1,0,4,5,3,0,2,3,6,3,2,2,3,5,5,2,1,1,5,6,6,5,0,6,5,1,5,6,1,3,0,2,6,0,6,1,0,4,5,1,4,2,6,3,6,5,3,4,0,6,3,5,4,5,2,4,0,4,2,3,5,2,4,0,6,3,3,2,6,5,0,0,0,5,3,1,2,5,2,3,1,6,4,2,6,3,6,3,0,6,2,2,6,2,3,2,1,0,0,2,4,1,3,1,3,5,4,4,0,2,1,2,5,5,6,1,4,6,2,4,1,2,6,5,4,4,1,0,3,3,4,5,3,5,6,6,4,6,5,6,0,1,1,2,5,5,1,2,6,0,2,2,4,5,2,3,3,0,6,1,2,4,6,2,2,3,4,4,3,6,5,5,3,4,3,1,6,1,0,6,4,0,4,4,6,5,6,1,3,3,6,0,4,3,5,4,0,1,2,1,4,2,2,3,2,2,6,1,1,0,2,2,5,4,4,6,0,6,5,5,4,6,4,6,6,3,5,0,5,5,6,3,0,5,3,0,0,6,1,6,5,6,2,5,1,2,4,0,6,4,0,4,0,0,5,6,6,6,1,3,3,4,3,2,1,3,0,0,5,2,1,1,4,2,2,3,1,4,3,6,2,2,4,3,6,1,6,0,0,5,6,0,0,5,5,2,3,3,0,0,6,2,1,3,6,4,6,4,0,2,4,0,4,0,1,2,1,0,3,4,6,4,2,1,0,4,0,3,4,2,1,0,3,3,4,3,1,6,4,5,5,1,0,4,4,0,0,0,4,5,5,0,3,4,3,1,1,1,5,0,4,6,2,2,4,6,0,0,3,5,5,0,1,2,3,2,2,4,4,6,2,5,0,5,6,2,6,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,6,0,6,5,1,0,3,3,5,6,3,0,1,3,6,3,6,0,2,6,1,1,0,1,4,1,6,4,0,5,2,1,2,1,0,2,3,3,4,2,1,1,3,6,4,4,6,2,1,3,6,6,3,4,2,5,2,3,2,6,0,3,2,4,6,6,2,1,1,1,4,5,1,1,4,3,1,1,0,0,6,5,0,1,2,0,0,3,5,4,6,3,1,4,1,5,4,6,3,0,2,5,6,3,5,1,0,0,6,6,5,2,4,2,2,1,5,3,2,1,6,4,0,4,2,3,5,0,0,6,6,4,6,4,3,0,5,0,3,2,3,2,0,0,6,6,5,6,5,6,5,2,0,1,5,5,5,1,2,1,1,4,3,4,2,0,1,6,5,4,1,6,4,6,6,1,2,5,2,3,5,1,6,1,4,3,1,0,4,1,2,2,6,3,3,5,4,2,0,1,6,6,2,3,2,3,4,4,0,1,4,0,4,4,1,0,0,1,5,0,1,1,4,3,6,3,5,2,6,4,6,3,5,3,1,2,1,1,1,4,3,0,6,0,6,4,6,5,2,3,4,5,4,4,3,5,6,0,4,0,6,3,0,3,4,3,1,4,1,6,1,0,1,6,1,3,5,5,0,6,5,0,3,0,6,0,3,3,1,5,2,2,3,1,4,6,0,3,6,6,0,1,5,1,5,3,5,2,1,2,1,2,0,1,6,5,2,1,1,5,3,1,1,4,1,0,0,1,2,0,6,1,4,1,5,6,4,1,3,1,5,0,1,2,5,3,0,2,4,2,5,4,0,5,3,5,1,1,4,6,5,0,0,3,3,4,0,5,0,4,2,6,0,2,0,4,3,4,0,3,0,4,2,6,3,4,6,4,5,4,5,3,3,0,0,6,2,5,6,6,5,5,4,5,4,6,0,2,4,2,0,4,1,3,4,2,5,0,3,1,4,0,1,4,6,6,2,5,2,1,1,2,1,4,6,0,2,1,1,2,3,5,2,0,3,2,3,0,0,0,3,4,0,4,4,2,6,6,4,6,5,2,3,4,2,2,2,2,1,3,5,3,5,6,5,3,2,1,3,6,4,3,4,5,2,6,4,3,2,5,0,6,6,1,6,6,2,0,2,1,4,0,3,1,0,5,6,4,6,1,6,1,6,6,2,4,0,5,0,4,0,6,3,3,5,0,1,3,1,1,5,0,4,1,2,0,5,0,1,5,0,1,1,2,4,1,6,6,3,1,2,6,4,4,0,2,4,2,2,5,2,2,6,3,5,5,2,1,1,6,1,2,4,6,0,4,4,1,3,4,1,3,5,3,3,0,1,4,5,2,5,3,3,5,4,0,6,2,5,1,6,0,1,1,5,3,5,5,1,1,4,5,6,0,0,6,3,1,5,0,1,5,4,0,2,3,3,4,2,5,3,0,4,2,0,6,5,1,1,1,4,4,4,0,6,5,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,3,5,1,6,0,3,1,2,4,1,4,4,2,5,0,5,4,6,5,6,0,1,4,1,3,0,0,3,5,6,3,3,0,1,0,2,1,1,2,5,6,4,6,1,0,3,6,2,6,5,6,5,6,0,5,1,2,0,1,3,1,6,5,2,4,1,4,5,5,6,6,5,3,3,1,5,4,0,5,1,4,3,5,3,2,0,5,1,5,3,2,2,0,6,2,5,1,0,1,4,2,4,2,3,4,5,4,5,1,3,5,0,3,4,0,5,1,3,2,3,6,2,1,0,2,2,6,5,4,5,6,6,5,4,1,0,2,4,2,1,6,6,5,0,0,5,6,6,5,6,1,0,5,5,4,3,5,2,2,6,2,4,6,0,5,6,5,0,1,0,6,0,0,3,3,2,0,6,2,6,0,6,5,4,4,5,4,2,1,4,3,2,2,6,4,6,3,1,0,4,0,3,4,6,3,6,2,2,5,5,1,0,6,4,2,0,0,1,6,1,5,2,0,2,3,3,1,1,6,4,4,0,3,0,6,6,0,1,3,5,6,4,1,3,4,3,4,3,2,0,2,6,1,0,4,0,6,6,2,4,3,4,5,0,2,2,6,0,3,6,5,5,0,2,5,0,4,3,0,3,3,6,1,2,3,3,3,5,3,1,5,4,0,0,0,3,0,3,5,0,6,1,0,0,4,3,5,2,1,3,2,3,3,0,2,6,1,2,0,4,5,3,6,0,0,4,6,0,3,0,4,2,0,2,1,5,3,1,3,2,0,3,3,1,0,1,0,6,5,0,2,3,0,4,2,2,0,4,2,0,3,5,6,4,5,1,6,1,2,2,3,5,2,1,0,4,6,3,3,2,1,6,0,2,5,0,2,1,4,0,0,6,2,4,5,2,5,6,1,4,6,2,5,0,4,0,2,0,3,4,2,4,4,0,5,0,3,3,5,3,2,5,4,1,2,4,5,0,2,1,3,3,1,5,4,0,5,5,4,3,0,3,6,4,0,2,4,4,1,2,2,5,6,0,1,5,4,0,0,1,3,5,4,3,2,5,2,3,5,2,2,5,1,6,2,0,4,4,3,1,3,4,5,4,5,1,2,2,5,1,1,4,5,5,6,0,1,6,5,1,6,3,0,5,5,1,2,6,6,0,2,6,5,0,3,0,0,5,6,2,2,0,1,6,4,4,2,6,3,2,2,0,2,1,5,1,5,1,2,2,2,0,1,0,3,0,5,2,2,5,3,3,5,1,1,6,6,0,5,1,0,2,2,0,1,0,1,4,1,2,2,0,3,4,3,3,5,1,1,0,4,0,6,1,1,6,4,1,0,3,6,2,4,1,1,4,0,1,2,5,4,0,1,6,3,1,2,6,0,5,2,6,4,0,4,0,5,2,2,1,2,3,3,0,5,4,5,3,5,2,3,6,0,4,6,4,4,5,3,6,4,3,1,1,4,5,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,3,3,2,3,4,1,4,1,2,0,6,4,1,4,3,2,0,4,6,4,0,3,6,5,6,4,3,2,5,3,0,5,4,5,2,6,2,4,3,6,4,3,4,3,0,6,3,3,6,0,3,6,1,6,0,1,2,2,0,3,5,4,2,5,1,4,0,3,2,1,0,5,2,2,1,5,0,1,0,3,1,2,5,3,4,5,1,1,3,0,2,4,3,4,6,2,3,6,2,5,3,3,4,3,0,5,1,2,4,1,0,4,5,1,6,5,6,4,0,0,3,3,0,5,5,1,2,5,5,0,1,6,6,5,3,0,6,6,4,0,0,6,3,2,2,4,3,2,1,4,0,4,3,1,0,1,3,0,2,3,6,5,1,2,4,3,0,2,2,0,0,1,2,6,6,0,2,2,5,5,3,5,5,0,2,0,4,5,5,2,5,6,6,6,6,0,2,1,2,3,3,1,4,6,2,4,0,5,1,6,6,4,4,6,6,3,4,4,3,1,0,2,5,1,0,4,6,3,4,1,1,3,1,1,4,1,6,5,6,0,0,2,6,3,1,1,5,4,2,1,4,5,2,1,0,1,4,6,4,6,2,6,3,4,2,4,6,5,4,3,6,3,5,1,4,3,6,2,4,6,5,5,6,3,1,3,0,0,5,3,4,2,5,3,2,0,1,0,3,4,2,6,4,4,4,6,3,5,6,4,0,4,6,1,3,3,4,6,1,5,6,0,1,2,1,5,6,2,4,6,0,2,1,0,6,3,4,6,3,6,5,3,0,3,1,2,2,0,2,3,2,4,5,4,5,4,6,1,1,6,2,6,4,4,1,1,1,6,4,3,6,2,1,2,3,6,2,5,0,6,0,1,4,6,5,1,1,1,0,6,1,3,0,4,0,2,0,4,3,3,5,0,1,0,4,3,6,3,2,5,2,1,4,2,1,3,4,6,1,6,5,3,6,3,4,5,2,4,3,4,0,2,6,4,6,5,6,1,2,1,5,4,1,1,1,6,1,0,0,3,5,2,1,4,1,1,6,5,1,0,6,3,4,5,4,3,3,1,2,1,5,3,6,4,6,6,1,3,4,3,6,2,5,3,0,3,5,1,2,1,0,6,2,3,2,1,5,2,1,3,5,6,4,0,1,6,2,3,1,6,3,3,6,2,2,0,6,4,1,1,3,6,1,2,0,3,3,0,5,5,5,1,3,3,6,1,4,4,0,0,3,5,5,1,0,1,0,1,1,5,5,4,2,5,0,3,6,1,2,4,1,4,2,4,3,2,5,5,6,3,5,0,3,0,0,0,2,0,0,0,2,6,1,5,5,0,0,1,4,2,1,4,5,2,6,3,2,3,5,6,3,6,2,3,3,1,2,2,6,2,3,0,1,4,5,4,2,0,5,1,5,0,3,4,3,3,1,3,5,2,1,2,2,6,1,1,4,2,6,5,3,4,6,1,3,6,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,1,0,4,4,6,0,6,0,3,3,1,1,5,5,6,3,2,1,3,5,3,0,6,0,5,5,4,5,0,1,3,3,5,2,3,2,1,6,4,5,3,0,1,6,1,3,6,0,3,4,1,5,2,1,6,6,1,2,0,2,4,3,6,5,2,4,4,2,3,5,0,6,6,6,3,3,4,3,4,5,1,2,0,5,1,2,0,5,3,6,0,4,3,2,5,5,2,3,1,3,2,0,3,6,1,4,1,3,5,6,1,5,1,0,3,2,4,4,6,4,4,5,1,3,0,3,1,1,2,6,0,5,0,6,4,4,1,5,5,2,0,2,2,6,5,6,6,4,5,6,2,2,1,3,5,3,1,5,5,0,5,5,2,4,3,0,1,3,0,3,4,2,0,0,2,3,2,6,1,2,3,0,5,5,6,3,2,5,1,5,5,3,2,4,1,2,2,2,4,5,6,1,0,1,5,0,1,0,2,5,3,3,3,6,5,3,4,2,3,3,2,1,2,1,5,6,3,3,6,6,5,0,3,6,2,0,5,6,2,2,1,5,5,1,4,3,2,2,1,6,5,1,0,3,3,1,1,0,0,0,1,1,3,5,2,6,5,5,2,2,5,0,1,5,2,5,3,0,1,0,6,5,0,2,5,0,2,0,2,0,4,5,1,1,6,5,0,0,4,3,6,4,3,6,3,3,5,6,2,1,3,2,4,3,1,6,5,1,4,5,2,1,2,4,1,5,3,4,1,2,5,0,0,1,6,4,2,2,1,3,6,4,1,5,6,5,5,1,0,0,6,4,1,3,6,4,2,2,1,6,2,5,4,3,3,0,6,0,0,1,6,6,6,2,5,0,6,1,2,0,3,1,3,5,2,3,3,2,4,2,3,2,2,5,6,1,4,5,6,5,4,4,5,5,3,4,1,4,1,1,0,5,1,0,6,4,5,2,4,3,3,5,5,2,1,3,4,6,2,0,2,5,4,2,6,2,0,6,3,1,1,0,3,6,2,2,1,0,5,5,2,5,4,4,5,3,4,6,0,1,5,6,5,1,4,4,4,1,3,3,2,6,6,5,0,6,4,2,0,3,4,1,6,1,5,6,2,1,3,3,5,3,0,6,6,6,3,5,4,2,6,1,5,4,6,0,0,6,2,5,5,6,6,3,4,2,3,3,2,2,3,4,4,5,2,6,5,2,1,4,0,2,4,1,3,2,2,5,3,6,1,4,3,3,0,6,6,4,5,0,3,2,0,3,0,2,5,4,5,3,5,0,2,6,1,5,5,5,2,1,2,4,4,6,2,1,6,3,0,4,6,0,4,5,5,5,6,2,2,5,3,2,5,0,3,5,1,4,5,4,1,2,6,6,5,5,3,1,1,0,6,6,3,4,4,1,4,0,1,3,4,1,1,1,3,6,6,6,2,0,0,5,3,1,3,3,0,6,4,5,0,1,0,5,3,6,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,3,5,0,1,0,1,0,4,4,0,2,3,1,0,4,0,1,1,0,0,4,4,1,1,5,6,2,2,0,2,1,5,4,3,1,2,4,1,0,1,6,6,0,3,3,1,1,4,0,2,5,6,1,6,1,0,4,3,3,2,6,2,1,6,6,2,5,6,2,0,6,2,1,6,1,0,0,3,5,4,2,5,1,5,6,4,6,5,6,6,2,3,5,4,1,1,2,2,1,1,4,2,5,0,3,3,3,4,4,6,0,3,3,2,3,6,4,1,1,6,6,4,5,3,2,5,5,3,6,6,1,5,2,3,5,0,1,4,6,0,0,4,3,3,2,4,6,1,1,3,4,6,2,4,6,5,4,3,2,6,6,1,1,2,5,3,3,6,3,1,0,3,6,6,4,6,6,4,0,1,6,6,0,5,6,0,1,1,1,0,6,3,6,6,3,3,4,3,1,4,2,1,4,5,6,3,0,6,0,6,1,2,5,5,4,4,0,4,5,6,6,3,2,6,6,1,6,2,5,1,5,6,5,5,5,3,6,4,3,2,2,1,0,1,4,0,0,2,0,2,4,1,4,0,4,0,1,4,6,2,6,1,1,4,2,1,0,3,3,3,2,2,0,4,4,0,5,6,4,1,6,0,2,0,3,2,5,4,3,2,3,1,3,0,2,4,4,5,4,6,6,1,4,5,4,0,6,4,6,4,5,2,0,3,1,3,6,4,2,0,3,0,0,5,4,0,1,2,3,6,6,1,3,1,3,5,0,0,5,2,5,3,3,2,0,2,2,0,1,0,4,6,6,1,0,1,3,0,1,2,3,5,6,2,4,5,1,1,4,5,3,4,6,6,4,5,4,1,5,6,4,1,3,4,4,1,2,0,2,2,3,6,4,1,3,3,1,3,0,0,3,3,3,6,3,6,2,1,0,1,5,4,2,5,2,0,0,3,5,6,0,6,4,6,0,0,1,5,3,5,1,6,4,6,2,4,2,3,0,1,6,2,2,5,0,0,3,5,1,4,2,5,2,5,0,3,0,4,1,2,0,4,3,4,1,2,5,3,3,0,1,3,3,6,1,6,3,2,2,3,0,3,2,3,2,2,6,4,1,0,6,1,4,3,5,0,0,6,0,4,6,5,6,4,2,2,4,3,6,1,5,6,1,2,2,1,5,2,2,4,2,0,5,4,0,2,3,3,6,4,0,4,2,4,1,0,0,6,2,3,5,3,4,0,6,2,6,5,4,3,6,3,1,5,5,6,4,4,2,4,0,4,4,6,0,5,6,4,0,3,0,3,5,5,4,3,2,0,2,4,2,5,6,3,1,6,3,2,1,3,5,3,2,4,3,6,5,4,2,4,0,0,3,0,6,1,5,6,5,0,3,5,2,5,4,4,5,1,4,4,5,6,5,5,3,5,1,1,6,0,4,5,0,6,0,3,2,0,6,3,6,4,3,2,4,1,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,6,0,0,2,0,5,0,1,4,0,2,1,5,4,5,0,0,5,5,0,5,0,2,6,1,4,2,0,1,0,2,4,0,6,5,2,1,0,2,5,0,3,6,3,3,4,1,4,4,2,0,4,4,5,4,5,1,4,5,5,1,2,5,1,3,3,4,2,5,4,6,3,1,1,3,2,3,1,3,1,4,1,0,4,1,0,4,4,6,4,4,4,4,6,1,0,2,2,1,1,3,6,6,0,0,0,6,3,6,6,1,6,6,0,5,4,2,5,5,0,0,0,4,1,3,0,4,6,3,6,3,1,3,0,4,5,4,6,6,6,2,0,6,5,6,1,5,4,3,5,3,4,3,5,5,2,2,0,1,6,1,2,1,0,4,5,2,0,3,5,6,2,4,1,5,2,6,2,1,6,5,4,4,5,5,4,5,6,2,1,3,1,2,5,0,4,0,3,5,1,6,4,1,4,3,3,1,2,5,4,1,3,2,6,6,3,1,5,5,3,4,5,1,5,1,1,4,6,6,4,1,0,4,1,0,3,1,4,4,4,5,1,1,3,3,3,6,3,3,3,0,6,5,3,5,0,3,1,2,1,1,6,1,3,1,0,0,1,6,2,5,4,5,4,4,1,3,2,3,1,5,5,5,1,4,5,2,6,4,6,4,3,6,5,2,1,3,3,5,3,1,3,1,4,4,4,6,3,3,6,0,6,3,2,0,1,6,3,0,0,6,6,0,0,3,2,0,4,2,4,4,0,4,3,0,5,1,3,6,3,3,6,1,6,4,1,1,1,2,2,2,4,3,1,0,4,2,1,3,2,4,2,4,5,5,5,4,5,3,0,3,2,1,5,4,3,6,1,1,1,1,4,1,1,0,6,2,0,3,0,3,5,4,5,5,2,0,0,0,2,0,4,1,4,4,1,1,3,1,6,2,1,2,1,6,3,0,5,1,0,3,1,2,1,3,2,2,6,4,6,2,5,5,2,5,6,0,3,6,5,4,1,2,3,5,6,2,0,4,6,1,0,4,3,5,3,3,6,5,5,0,6,5,0,0,6,4,5,3,6,3,2,0,1,3,4,3,6,5,0,0,4,4,0,0,4,6,5,6,1,4,3,4,5,2,6,4,2,4,0,6,5,2,5,5,1,4,5,0,2,3,1,2,3,4,4,6,5,2,5,6,5,1,2,3,2,6,2,2,0,1,5,0,6,5,6,1,0,1,3,6,3,4,1,4,5,6,5,3,6,0,0,1,0,3,2,6,3,2,6,5,1,3,5,3,3,3,6,3,5,1,1,3,3,0,0,5,2,1,2,1,2,4,4,3,2,4,4,6,1,1,5,3,0,1,2,0,5,2,5,0,0,4,0,0,4,1,4,3,5,1,3,3,4,0,1,0,2,6,4,2,2,3,1,1,2,6,6,5,6,0,3,2,1,5,5,2,2,3,4,3,4,3,4,0,6,4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,3,2,3,1,1,0,1,1,4,3,1,1,4,0,0,4,5,6,0,3,2,2,1,4,2,3,5,5,1,5,4,2,0,1,3,0,6,2,1,1,2,0,2,0,2,1,6,2,3,5,6,2,6,2,0,4,2,1,6,6,4,1,3,1,6,4,6,4,1,6,6,6,6,4,3,5,0,5,6,1,0,1,3,5,6,6,2,1,1,1,3,2,4,1,5,2,6,2,3,6,1,0,1,4,0,5,5,6,6,1,0,5,2,2,2,4,0,3,0,0,2,0,1,2,5,3,5,6,6,4,1,2,0,1,0,6,3,6,4,6,6,6,0,4,2,4,6,3,5,2,5,5,6,2,2,1,6,2,5,5,4,0,6,4,2,0,1,6,3,4,2,2,1,1,4,0,0,1,6,6,2,3,2,2,6,1,0,2,2,0,4,0,6,2,6,2,4,5,3,6,5,2,2,1,0,5,2,4,0,5,4,4,6,5,0,5,6,6,2,3,3,4,4,1,6,6,0,2,4,5,2,1,1,6,5,0,2,3,1,0,4,1,6,1,1,0,0,4,4,5,5,6,6,6,3,5,3,5,0,1,3,1,0,0,3,5,3,3,5,2,1,0,6,3,0,3,4,3,2,3,0,4,6,5,6,0,0,2,2,6,1,2,6,0,0,3,2,5,6,1,5,4,6,6,5,4,1,4,3,3,1,4,5,5,1,2,4,1,3,0,6,0,2,0,3,2,4,6,5,5,0,1,1,3,5,0,4,1,6,4,3,5,0,5,2,6,3,4,3,0,0,4,6,5,3,4,6,6,4,0,2,4,0,3,3,2,0,0,3,0,5,1,4,3,5,0,5,0,5,0,6,5,5,5,1,5,0,2,2,3,3,4,4,1,2,1,1,4,1,1,3,2,4,1,1,2,2,3,4,2,2,5,2,4,1,2,4,5,1,3,1,2,6,3,2,5,2,1,1,2,4,1,5,0,4,5,5,5,0,2,6,0,5,2,4,0,5,5,3,4,1,0,3,4,2,1,3,3,1,3,5,1,3,5,6,3,4,4,3,3,0,3,6,1,0,1,5,3,1,0,2,5,5,0,0,0,3,0,5,1,6,4,1,1,6,3,4,1,2,0,6,1,2,5,2,6,2,5,6,2,2,1,4,4,0,6,2,6,2,5,6,6,6,1,4,3,6,2,1,3,3,0,3,2,1,0,2,6,4,4,6,5,3,1,5,5,2,1,3,4,6,0,4,6,0,5,2,5,0,4,0,3,1,1,6,6,2,1,1,4,2,1,3,3,6,3,6,6,1,0,2,1,6,6,0,6,0,3,6,4,0,5,6,2,4,3,0,4,5,4,4,5,2,0,2,2,4,4,5,2,5,4,2,6,1,1,2,2,6,0,6,6,3,3,0,3,4,6,2,3,6,4,3,4,2,0,3,3,2,6,0,2,0,4,2,0,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,0,0,1,1,1,2,6,0,1,2,2,5,6,2,5,0,0,0,3,5,6,4,3,3,2,5,0,4,5,2,5,4,1,2,2,0,5,6,1,5,5,1,5,3,3,0,1,5,0,4,3,5,0,1,4,2,0,6,2,5,0,4,1,0,6,6,6,5,0,5,4,2,1,5,6,3,2,2,1,0,2,6,5,3,1,3,0,4,3,4,5,2,1,2,0,5,1,1,3,1,1,2,2,0,4,5,2,0,2,1,2,1,3,5,6,6,5,3,6,4,2,4,2,5,6,4,4,4,4,2,1,2,1,1,5,1,2,1,5,5,4,6,1,5,1,4,1,1,6,6,2,1,1,3,1,1,4,5,3,4,3,5,6,3,3,2,5,1,2,3,4,3,3,0,2,5,2,1,0,4,3,0,0,0,1,0,5,3,2,5,5,6,6,6,1,1,4,1,3,2,1,5,4,1,0,5,4,0,6,1,3,2,6,0,1,6,6,1,1,0,2,5,2,3,3,3,3,4,5,3,4,0,1,6,2,0,3,5,2,4,0,5,6,1,1,1,3,1,1,0,2,3,0,3,3,1,6,0,4,6,6,1,3,2,1,3,4,3,4,5,6,3,3,4,5,6,5,3,1,0,4,1,4,0,2,2,0,3,1,0,6,3,4,0,3,3,6,0,5,4,2,4,6,2,4,1,1,4,4,5,5,0,0,1,6,0,1,4,2,6,6,0,3,6,4,0,3,6,0,2,5,1,5,0,1,2,1,2,1,3,0,4,4,3,0,4,6,2,5,5,5,4,1,5,5,2,0,1,2,6,1,3,5,2,5,6,4,1,3,1,4,5,3,0,3,0,0,5,0,6,6,5,6,4,2,6,1,0,3,1,5,3,5,4,4,5,1,6,4,3,3,0,3,5,5,0,5,3,5,3,6,3,2,6,4,1,6,4,3,6,3,0,5,5,2,3,2,6,5,3,1,3,2,4,1,4,4,6,5,2,6,0,0,4,5,6,4,0,4,5,3,1,3,1,5,3,6,1,0,5,2,5,0,0,4,4,4,1,2,5,5,3,5,4,1,3,1,1,3,3,1,6,2,0,4,0,2,4,0,1,1,4,2,5,3,0,3,3,5,2,6,2,6,5,4,6,4,6,4,3,5,1,5,6,2,0,5,0,5,5,2,4,4,3,2,2,2,2,1,4,1,3,2,3,1,2,3,6,6,6,4,0,5,4,1,2,0,0,0,5,3,2,1,4,1,0,5,2,4,2,1,3,2,4,0,3,3,0,0,2,3,6,4,5,6,2,2,6,3,0,4,4,3,4,2,1,2,4,1,0,0,2,1,1,1,6,3,0,6,3,1,2,0,3,2,4,5,2,2,2,6,3,4,3,1,0,1,0,3,5,6,3,0,1,4,5,5,1,6,5,1,0,0,2,0,3,0,3,4,1,5,4,5,6,2,2,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

1,1,2,5,1,0,6,5,0,1,4,0,4,4,6,4,3,5,0,0,3,5,2,2,0,0,3,1,3,6,4,6,1,5,2,2,1,5,5,2,1,4,6,4,6,3,4,0,2,2,1,3,4,4,3,5,4,5,6,5,3,1,1,3,6,1,5,1,1,2,1,3,6,4,2,6,0,1,1,6,4,4,6,6,6,5,0,6,4,2,6,3,2,0,5,5,2,0,6,6,4,6,0,5,3,6,4,6,6,3,3,1,6,2,6,5,4,1,5,5,5,5,3,1,5,5,6,2,4,6,6,0,6,1,0,2,2,4,4,2,3,4,2,5,2,5,4,1,0,0,6,4,4,5,3,5,2,4,3,3,3,5,3,0,6,0,1,3,0,5,0,0,0,1,5,0,4,2,4,4,1,4,2,3,1,4,2,5,6,6,0,5,5,2,4,3,1,0,6,0,1,0,5,4,2,4,5,0,5,2,0,5,0,6,3,4,0,3,2,6,2,6,4,2,5,0,4,1,3,3,3,6,3,2,6,6,5,2,6,4,0,1,3,5,6,3,6,1,4,2,6,5,4,1,5,6,0,3,3,4,5,1,0,2,5,6,2,3,3,6,2,2,3,1,6,0,2,1,3,0,3,1,2,3,3,0,2,1,1,0,4,4,0,3,3,2,2,5,2,6,0,5,4,6,5,2,5,1,2,3,5,1,1,3,4,5,0,0,2,4,4,2,3,0,3,2,0,0,3,6,1,0,1,2,6,4,0,1,6,1,4,6,6,6,2,0,5,6,4,3,6,3,2,3,5,1,1,5,1,2,4,4,1,5,1,5,1,2,6,1,6,6,3,2,2,1,3,4,2,1,4,0,0,4,5,0,1,1,6,5,5,3,1,1,0,0,2,5,6,0,0,1,0,6,0,0,3,0,5,0,5,6,0,1,2,3,6,3,1,1,0,6,2,0,5,5,1,2,4,0,6,0,0,3,0,0,6,3,3,3,1,3,3,1,5,5,4,0,3,3,3,2,1,2,6,3,2,3,3,4,2,4,0,1,6,4,6,3,0,4,3,2,6,0,1,6,3,4,0,2,0,5,5,4,1,0,2,4,5,4,4,1,3,2,0,2,2,0,1,0,2,1,4,1,4,2,4,2,1,4,3,5,0,4,0,6,0,3,6,3,2,6,2,1,4,5,1,5,5,5,1,6,6,1,1,0,3,0,4,0,0,4,4,0,6,3,6,6,0,2,1,6,1,3,0,6,3,0,5,4,4,3,6,2,0,1,6,6,6,3,6,2,1,4,4,2,4,4,6,1,6,0,4,6,1,6,1,5,6,5,5,5,6,0,6,3,3,5,1,4,4,5,6,2,6,4,3,1,1,5,3,3,5,4,2,5,6,6,0,4,5,4,2,4,2,0,5,6,0,5,4,2,2,4,0,3,6,1,1,6,4,5,3,5,3,4,4,4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,3,4,2,4,4,5,1,3,3,2,3,2,0,5,4,4,0,0,5,1,6,5,4,0,0,1,1,4,1,4,4,1,2,0,0,4,1,5,1,4,5,5,6,1,4,0,5,3,3,6,0,1,1,1,5,3,2,4,0,5,1,6,5,4,0,2,4,1,5,6,0,6,6,0,3,5,1,1,5,5,0,4,0,6,5,0,0,6,0,2,3,1,0,0,5,2,5,4,2,5,6,2,4,4,0,1,3,2,3,0,1,2,6,6,4,4,2,5,2,2,4,2,3,6,1,3,6,5,6,1,6,5,5,2,6,2,3,2,2,0,5,0,2,5,6,4,6,4,5,1,3,1,1,5,0,3,5,2,1,3,3,4,6,0,0,0,5,0,4,4,0,5,1,1,1,6,6,5,5,5,6,0,6,2,5,2,4,6,1,1,4,5,5,1,4,1,4,6,2,6,2,2,1,1,2,5,4,3,2,5,6,3,3,3,4,3,4,4,3,6,4,4,0,4,0,1,0,1,6,0,5,3,2,1,6,0,2,6,4,3,3,1,3,1,5,2,2,1,2,1,1,5,0,5,4,5,1,1,5,2,6,1,0,3,3,1,0,2,5,2,2,0,3,5,2,6,1,4,2,2,0,0,1,0,2,4,6,6,3,4,2,2,4,3,3,2,0,0,4,6,2,0,6,2,5,0,2,5,4,0,6,0,6,2,2,6,2,4,6,3,2,3,3,4,6,6,3,4,3,0,6,1,3,1,1,6,5,6,6,2,5,1,4,0,0,3,6,6,0,5,4,1,4,2,1,6,3,0,2,6,1,3,4,4,0,6,0,6,5,2,3,5,1,1,5,1,3,4,6,6,4,2,6,0,4,3,5,5,4,2,3,1,5,5,2,5,4,5,3,6,1,5,1,2,3,6,5,0,5,2,6,3,0,3,2,3,5,5,3,5,2,2,1,5,2,4,2,4,3,1,1,3,5,6,6,4,2,0,3,3,3,4,3,0,0,0,1,5,2,5,4,2,0,3,2,0,6,6,6,3,6,5,2,2,0,4,1,0,0,6,1,6,1,6,2,5,4,6,2,3,1,5,4,3,2,6,5,2,0,0,4,2,3,0,2,2,0,1,0,5,0,6,5,0,6,4,6,2,2,0,1,0,1,2,3,1,3,1,2,6,0,1,0,4,4,1,3,0,0,5,3,0,0,3,3,6,3,0,5,5,2,0,3,5,0,2,3,2,6,5,4,0,3,6,4,3,0,2,3,4,2,0,1,0,4,4,0,0,6,6,3,2,4,2,3,4,1,2,3,2,0,6,3,3,1,1,4,3,5,5,6,0,3,5,6,3,0,1,0,5,1,5,2,1,5,0,1,4,5,0,2,6,3,5,3,5,0,1,4,0,0,1,2,0,4,6,1,1,3,6,0,5,3,2,4,3,6,3,6,3,4,1,2,2,6,0,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,4,1,6,5,2,3,6,6,2,3,5,4,2,0,5,5,1,6,5,2,6,3,0,5,3,3,6,4,2,1,6,0,3,6,6,6,3,6,5,2,5,1,5,6,4,3,3,5,0,2,1,6,6,1,5,3,2,2,5,2,5,2,1,3,4,2,1,4,4,3,6,3,4,4,0,3,3,5,6,4,5,6,3,3,2,2,2,1,3,2,6,5,0,2,3,4,4,5,6,1,4,6,4,6,4,5,4,5,1,6,4,6,5,4,0,0,6,6,4,1,0,2,0,3,3,5,3,1,3,1,4,1,3,3,4,0,5,0,5,1,4,1,1,0,4,1,2,4,6,5,6,1,1,5,5,3,6,5,3,5,1,6,1,0,6,0,3,4,4,6,3,2,3,5,5,6,3,1,6,5,2,2,4,4,3,2,3,1,1,1,3,4,2,6,2,4,4,2,0,3,0,5,0,6,3,6,1,2,0,6,0,5,2,3,2,4,0,0,0,5,5,5,5,4,0,2,1,4,3,0,5,0,0,0,2,5,1,1,1,0,3,4,3,1,6,1,1,3,4,4,3,5,6,0,4,4,1,0,0,1,3,6,2,4,3,4,5,0,3,1,2,1,1,6,0,1,3,5,2,2,4,5,0,2,3,0,3,1,1,0,6,2,4,2,6,2,6,6,5,3,3,6,5,4,2,1,3,1,5,2,6,5,4,1,6,4,0,2,0,3,2,2,1,3,6,6,1,4,4,0,3,6,2,6,2,1,2,4,5,5,4,3,3,0,3,6,4,5,5,1,3,3,0,3,1,1,6,4,0,0,2,3,5,3,6,4,3,3,3,5,0,0,3,0,5,4,0,2,2,4,0,1,4,3,2,0,1,1,2,1,3,0,0,0,5,4,5,2,6,6,5,0,6,2,5,6,5,3,1,6,5,3,2,3,6,6,2,0,2,5,4,1,5,4,4,2,0,3,1,6,4,6,6,5,5,2,5,0,5,6,3,6,5,3,2,2,4,1,5,2,4,3,3,0,5,0,5,6,5,4,6,2,3,2,4,0,2,0,5,4,6,5,2,1,2,3,0,1,5,6,1,5,5,6,0,0,4,5,4,0,4,1,0,6,6,5,4,0,5,3,1,3,3,3,6,1,0,4,5,3,0,1,4,5,4,3,1,1,1,6,6,2,3,4,6,6,4,1,3,0,4,1,2,6,0,1,4,3,2,5,5,1,1,1,5,4,4,3,2,5,6,2,5,3,5,6,0,5,1,0,0,2,6,0,4,5,1,6,2,0,5,1,2,4,1,4,6,2,1,1,3,0,5,2,5,3,5,1,4,3,0,3,6,4,2,4,3,3,1,0,3,4,1,2,4,4,4,0,4,5,0,4,6,4,0,1,3,6,2,1,0,1,4,5,5,1,4,4,0,1,4,6,4,6,6,3,5,0,3,1,3,5,2,0,2,3,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,6,4,0,5,5,4,1,3,5,2,1,5,4,5,3,5,2,5,0,6,6,0,5,1,3,2,5,5,4,0,3,2,6,1,2,1,4,3,1,5,0,4,6,5,2,0,1,6,3,0,3,6,3,5,3,2,4,3,2,0,4,5,1,0,6,3,6,3,4,0,2,2,2,3,0,4,5,3,0,4,4,4,6,1,0,3,0,0,3,1,4,0,1,4,0,2,1,5,2,1,5,5,3,5,1,5,3,0,6,5,0,2,0,6,0,4,5,3,3,2,3,6,5,1,5,5,2,1,5,5,1,0,3,4,6,3,2,4,2,1,0,0,6,5,6,0,4,3,4,4,5,2,5,2,4,5,0,0,1,2,0,0,5,6,6,4,1,5,2,6,2,6,1,0,3,3,4,2,2,6,6,1,0,5,4,0,1,5,3,3,1,1,4,3,6,0,6,4,0,2,6,1,4,6,1,3,0,1,6,6,6,1,6,1,2,1,0,4,5,2,5,3,3,5,3,6,5,5,1,3,2,4,3,3,1,6,5,6,0,5,6,5,2,5,1,2,2,3,0,2,2,6,3,5,1,2,2,5,5,1,0,6,6,1,2,5,6,4,1,4,3,6,0,6,0,3,4,0,1,1,0,1,5,6,6,4,3,4,6,4,3,6,0,6,3,3,1,0,4,5,0,0,0,3,3,5,6,1,4,4,5,1,3,1,3,6,4,3,5,5,1,2,1,0,1,2,2,4,3,3,4,5,3,0,2,2,6,6,6,5,2,3,3,0,1,5,3,3,5,0,6,0,6,2,5,5,0,1,3,5,6,6,0,3,4,6,5,2,4,3,4,6,3,6,0,1,6,4,3,3,0,2,0,1,6,1,6,3,0,5,0,5,4,5,3,4,6,1,4,0,5,4,2,4,2,3,2,2,2,0,3,6,0,5,5,1,0,1,1,5,2,0,2,0,6,2,0,6,1,6,5,6,0,6,0,6,5,0,1,2,0,3,4,6,2,5,4,0,0,0,4,2,3,1,1,6,3,6,3,5,2,1,5,6,6,1,4,3,2,4,1,5,1,5,5,6,3,5,0,6,6,1,2,5,1,6,0,4,0,3,1,5,3,3,3,1,0,6,6,4,1,6,3,3,1,6,6,4,3,6,6,2,1,0,1,0,6,5,5,2,5,5,4,1,2,6,3,3,6,2,5,6,3,3,5,2,0,0,3,2,3,0,5,2,0,2,1,0,6,3,2,4,1,6,4,0,3,2,1,0,4,1,4,2,5,6,0,6,5,4,2,3,3,0,2,6,4,6,0,5,2,4,0,1,4,1,4,4,3,6,2,6,3,4,3,4,1,1,5,3,6,5,2,2,6,5,1,2,1,1,6,0,1,3,6,6,2,2,4,3,1,6,1,0,6,2,2,1,2,3,4,0,6,2,0,5,4,5,4,1,1,1,2,6,3,3,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,2,5,2,3,1,5,0,5,1,6,5,5,6,2,1,1,5,0,3,0,1,4,5,5,5,5,2,0,3,4,0,0,6,0,0,5,1,3,2,6,4,1,3,5,5,3,5,2,0,0,2,1,5,5,5,4,3,0,1,1,4,3,1,1,3,3,6,5,3,2,2,0,2,2,4,5,5,4,6,1,6,5,0,4,5,3,6,3,3,3,0,3,0,5,1,4,4,2,0,1,4,1,4,0,4,2,1,5,5,2,1,1,3,0,5,0,6,2,0,4,3,0,2,2,2,2,1,2,4,5,1,3,3,4,5,6,3,6,3,6,5,0,5,4,6,5,5,4,0,1,4,3,3,1,5,6,1,0,0,1,5,3,1,5,2,1,5,0,1,6,1,6,5,1,2,0,6,5,1,3,1,3,2,5,4,6,5,4,4,4,3,1,4,4,6,3,5,4,0,4,1,5,4,5,6,1,6,0,6,6,1,5,1,2,5,2,2,6,0,1,5,2,6,5,0,0,5,1,1,4,1,0,2,5,5,1,5,0,5,2,1,1,5,1,0,4,4,6,6,5,3,1,4,3,3,4,3,5,5,1,6,6,5,5,5,1,0,3,6,1,2,6,3,1,0,2,2,1,5,1,0,3,6,6,2,2,0,1,5,1,5,6,1,0,3,5,3,5,0,3,1,4,6,6,0,6,2,6,2,1,2,3,0,2,4,4,3,6,2,1,1,4,3,6,4,5,6,2,3,2,3,6,1,0,0,0,0,5,2,2,2,3,4,2,2,4,6,6,3,0,0,2,2,3,4,5,6,6,6,0,1,0,3,4,1,2,3,1,0,0,0,5,3,0,5,6,0,3,5,5,1,0,0,6,6,5,5,6,0,3,4,4,2,1,5,0,2,5,5,1,2,6,5,3,5,5,4,5,1,5,2,5,3,3,0,0,5,0,6,2,1,6,0,1,1,4,3,2,2,0,3,6,1,1,1,2,6,2,3,4,5,3,1,3,6,2,3,1,4,2,0,1,2,1,3,5,3,1,6,2,1,1,0,6,0,4,2,4,4,4,5,3,2,2,6,6,3,0,1,4,0,4,2,5,1,5,5,2,2,1,3,5,6,5,4,2,4,6,3,3,4,0,3,4,5,0,4,1,0,6,5,2,1,0,0,0,6,4,5,2,0,5,5,3,0,6,0,0,3,2,1,3,3,5,4,5,1,3,0,0,2,4,3,0,4,4,0,5,5,0,6,4,0,1,6,2,4,2,0,5,3,3,5,5,1,5,3,3,2,3,4,3,1,5,0,0,0,5,6,5,5,4,3,5,5,5,5,3,2,4,4,4,1,0,0,6,5,1,6,4,3,2,3,5,0,0,4,5,6,1,0,3,1,3,6,1,2,0,2,4,1,0,4,2,0,1,5,0,2,5,5,4,0,4,5,4,6,0,3,3,0,5,1,1,0,5,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,5,0,5,1,2,6,2,0,1,6,4,1,1,5,6,4,2,4,2,2,0,1,2,1,3,0,6,2,1,5,4,4,0,2,1,3,4,3,2,2,5,0,3,2,5,6,6,5,2,1,3,6,4,3,3,5,2,0,3,4,0,5,2,1,5,4,2,5,1,0,2,3,5,6,3,2,0,2,5,5,6,3,4,3,6,4,0,2,5,3,4,1,0,4,0,3,2,6,1,3,1,2,2,1,2,1,6,3,6,5,3,5,5,5,2,2,2,6,5,2,5,2,1,6,2,3,3,5,1,3,0,0,4,2,0,1,2,3,6,3,3,3,6,6,0,5,3,5,4,2,6,6,6,4,2,1,5,6,2,0,1,3,6,3,5,5,2,4,2,3,5,2,6,1,2,6,2,4,6,0,3,5,2,0,4,6,6,3,2,6,6,3,4,5,6,3,1,2,0,4,4,4,0,1,5,0,3,0,0,2,0,4,6,3,0,6,4,3,5,0,6,2,6,4,3,1,4,3,1,4,5,1,1,4,2,0,6,5,6,2,3,4,1,4,2,4,1,5,5,6,1,6,0,5,4,3,4,5,6,0,5,5,6,5,2,1,5,2,1,1,4,6,6,4,3,6,3,6,0,2,6,5,2,6,1,6,6,1,3,1,1,0,2,3,6,6,6,0,0,3,3,6,1,2,3,0,5,4,5,4,6,5,1,5,1,2,3,3,6,6,0,3,1,1,1,4,1,5,0,1,2,2,0,6,6,3,2,2,4,4,6,5,4,6,6,4,2,4,1,2,0,2,4,6,5,1,4,1,2,1,6,2,2,1,4,3,2,4,2,2,6,3,0,6,6,0,6,0,3,4,2,0,4,0,3,3,3,0,6,2,3,3,1,4,2,3,5,0,0,1,0,5,3,5,2,1,4,0,1,0,6,5,3,0,3,1,0,6,1,2,1,6,6,4,5,1,2,2,0,3,0,5,1,6,1,4,0,2,2,0,0,5,6,1,0,2,5,5,4,2,5,4,4,0,3,4,6,4,4,4,5,3,2,4,1,2,3,1,2,0,2,0,3,4,6,4,2,1,5,3,0,6,3,0,1,0,6,0,4,0,1,1,6,6,6,0,0,3,2,5,4,0,5,6,1,5,2,2,1,1,3,1,4,4,3,2,3,0,1,4,4,0,1,0,2,0,3,2,2,3,6,1,3,0,3,2,2,1,2,0,0,5,4,0,6,4,4,5,3,2,6,4,5,6,1,6,3,3,0,3,3,0,5,5,4,0,0,0,0,3,0,3,1,3,4,6,2,1,6,0,3,5,6,6,5,0,0,0,4,5,5,1,3,5,6,0,6,2,0,0,1,0,5,2,6,5,0,3,1,6,3,0,1,1,1,1,6,4,1,1,4,6,5,6,1,6,4,0,4,4,3,0,2,3,2,4,5,6,3,0,6,4,6,0,5,5,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,2,4,4,4,3,3,1,1,2,2,6,2,3,4,3,6,2,6,6,4,2,4,3,4,6,2,1,5,2,6,6,5,6,3,6,6,6,5,6,5,2,0,3,1,4,5,5,4,3,3,6,1,2,3,6,0,4,2,6,0,6,4,6,5,2,3,5,1,6,2,3,1,2,3,3,1,3,6,3,1,2,4,0,4,5,6,3,2,2,0,1,6,3,0,5,4,3,5,6,5,3,5,6,0,1,5,1,5,3,5,2,2,6,5,2,3,2,3,6,6,2,6,0,5,4,3,6,2,1,5,6,0,5,5,4,4,1,0,2,5,4,1,0,6,2,4,2,1,3,2,4,1,1,1,3,3,4,1,2,5,1,2,1,4,6,6,4,5,1,4,4,6,3,5,4,1,0,3,1,1,5,6,1,0,3,4,4,4,2,6,1,0,6,5,6,1,4,4,2,5,0,6,0,3,2,1,0,3,2,1,4,1,5,2,6,2,1,2,0,1,1,2,5,5,5,2,4,0,2,5,3,4,6,6,1,3,5,5,6,2,1,6,3,2,4,1,0,0,6,3,0,3,4,6,4,2,4,3,3,4,2,0,4,2,2,0,1,0,5,1,1,3,5,4,6,4,3,3,2,3,0,0,1,2,0,6,4,3,5,5,1,5,2,1,1,5,1,3,1,2,5,6,5,1,4,0,2,4,4,1,6,4,1,2,0,1,4,5,1,5,4,1,1,6,5,1,2,6,5,0,1,1,4,6,0,1,5,5,6,3,6,6,2,2,0,1,4,6,1,1,1,1,3,4,6,6,3,4,4,5,0,2,5,2,6,6,3,6,5,1,1,5,0,2,1,4,2,1,5,6,0,5,0,2,2,2,3,2,3,4,4,6,4,4,5,4,3,6,6,2,5,6,0,2,2,3,6,5,2,1,6,5,3,6,1,4,6,0,4,4,3,2,3,6,0,3,1,2,1,4,2,5,0,1,3,5,2,1,0,6,1,6,4,5,1,2,6,6,4,5,4,4,4,0,3,1,1,4,4,4,5,6,6,5,0,3,2,5,5,1,3,3,4,1,1,6,5,0,4,3,5,3,0,4,4,2,5,6,3,0,4,2,0,6,2,2,1,2,2,6,1,3,2,6,1,1,1,1,2,4,0,4,0,4,1,0,5,0,1,4,5,2,4,0,3,3,5,6,6,1,0,4,5,3,0,6,5,2,4,2,0,6,3,5,1,4,5,1,2,0,0,6,6,5,4,5,5,6,2,3,4,0,0,0,1,6,2,0,0,4,4,0,5,6,5,6,2,3,2,5,0,6,6,5,3,1,3,5,2,5,2,1,2,1,0,3,0,5,1,3,2,2,0,1,3,1,2,2,6,1,4,4,4,3,2,0,1,1,3,2,4,0,5,6,0,6,0,6,4,5,6,3,4,2,1,3,3,3,5,1,0,4,4,1,1,2,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,4,6,1,2,3,4,4,5,0,6,6,6,0,2,0,6,6,2,4,0,6,5,4,6,1,2,4,1,0,3,6,2,0,5,5,4,2,6,2,0,3,3,4,5,4,5,5,1,0,2,3,0,5,4,2,6,3,6,4,6,4,3,4,3,6,5,2,6,4,5,1,6,0,1,0,5,6,1,6,1,3,6,5,6,5,3,2,2,5,1,5,2,6,6,3,2,5,4,5,1,1,3,1,6,3,1,3,5,2,2,3,5,2,2,5,3,5,0,3,6,4,3,1,1,4,5,6,5,0,3,1,5,0,1,1,3,6,5,0,5,2,6,1,1,5,1,6,5,5,1,0,3,0,0,1,5,2,1,3,2,6,4,2,2,0,3,5,6,0,0,5,1,4,4,2,2,6,0,6,6,2,3,5,2,0,3,3,2,1,6,1,3,5,0,0,4,0,6,6,1,4,2,0,4,4,3,4,5,4,4,1,3,2,3,1,4,6,6,5,3,0,6,0,5,3,1,2,3,5,5,5,0,4,5,6,6,0,6,0,5,0,3,0,4,6,3,1,0,2,2,4,6,3,4,1,3,3,6,5,2,1,1,3,2,4,2,4,3,4,4,1,6,6,6,6,5,3,5,5,1,0,6,0,3,0,2,2,5,5,0,0,5,4,2,2,5,0,1,0,2,0,2,6,2,1,5,5,2,0,5,2,3,1,5,0,1,2,1,2,3,2,5,3,2,3,1,4,3,4,4,0,4,0,3,4,4,3,4,0,3,3,4,0,2,0,6,4,6,5,1,2,2,2,4,6,0,2,0,5,0,4,1,0,4,6,5,4,6,2,2,6,0,6,0,3,5,4,1,4,4,2,5,2,3,3,2,5,6,5,6,2,5,3,3,4,0,5,0,4,3,3,4,0,6,3,5,5,5,2,1,4,2,4,6,5,3,4,2,6,2,5,1,0,0,1,1,2,3,2,2,4,3,2,5,1,4,4,1,2,2,6,2,4,1,1,6,3,2,5,5,5,0,6,2,3,4,1,0,4,0,6,6,4,0,6,1,5,6,5,0,1,3,2,4,6,1,6,5,0,6,6,5,5,4,6,6,0,3,4,3,2,3,1,6,3,6,2,5,1,1,0,6,4,1,4,3,5,4,2,6,1,2,5,5,2,2,5,6,2,2,1,5,0,4,4,2,0,3,0,0,5,6,2,5,5,3,0,0,5,6,5,6,5,5,2,3,6,5,4,6,4,2,6,3,3,4,6,0,3,6,1,2,2,0,5,2,4,5,5,4,3,0,6,1,1,3,4,3,0,1,0,0,2,1,1,1,6,2,6,6,1,0,2,6,6,2,2,1,5,2,0,6,0,1,5,3,2,6,0,4,0,4,6,3,0,1,3,2,6,5,0,2,3,4,2,2,6,4,1,4,3,6,1,2,3,5,1,3,3,6,5,4,1,6,0,1,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,2,0,4,3,5,0,2,0,1,4,5,1,0,4,3,4,3,5,3,3,5,1,1,5,6,0,3,6,2,3,2,3,4,6,3,0,5,2,6,2,3,6,1,4,5,5,5,6,0,5,4,5,0,6,5,1,1,0,0,5,6,4,1,6,2,3,3,5,3,1,6,0,3,4,2,4,3,6,6,5,3,0,0,5,5,1,6,6,4,4,3,6,6,5,5,0,3,1,6,2,5,1,2,4,2,2,3,1,5,0,5,5,1,0,3,2,4,5,2,6,2,2,6,1,2,2,2,0,0,6,2,0,4,3,5,2,5,5,3,4,2,4,5,4,4,2,2,4,6,1,3,4,5,2,1,4,1,0,1,2,1,2,5,4,4,2,1,2,0,6,4,3,3,3,6,1,0,5,6,3,2,3,1,6,5,4,5,5,6,4,1,5,3,5,5,6,4,4,1,5,6,5,4,6,0,3,2,2,1,3,5,2,4,1,0,4,5,5,2,1,3,5,4,3,4,0,1,4,2,4,4,5,6,4,2,0,2,5,6,4,0,5,1,5,2,5,4,0,3,5,5,5,1,5,6,2,5,0,4,4,1,1,2,4,4,2,0,3,3,2,5,3,3,4,6,2,1,5,3,6,3,3,1,4,1,6,3,1,6,5,5,5,3,3,4,4,5,3,1,3,4,3,6,1,6,3,4,0,4,6,5,4,2,1,5,6,1,4,2,0,3,6,6,6,6,6,6,3,3,0,1,3,1,2,3,3,5,5,0,2,3,5,3,5,4,5,4,3,1,2,3,2,3,2,4,4,3,4,5,4,4,2,6,2,5,6,1,3,4,3,1,6,6,0,4,0,4,0,5,1,0,2,3,4,2,1,3,1,6,6,0,0,5,3,6,4,4,5,0,3,5,6,2,6,0,3,0,3,1,2,0,6,1,1,5,2,3,1,6,0,3,3,1,4,3,1,2,5,2,5,2,6,5,0,5,4,5,1,2,5,0,3,6,5,5,4,4,4,3,0,1,1,4,4,3,6,6,4,1,6,2,6,3,4,0,5,0,2,2,5,5,0,1,0,4,2,5,3,2,0,5,3,4,6,4,3,6,2,0,4,3,3,5,3,3,3,2,6,3,1,5,2,3,6,3,0,1,0,6,0,0,0,5,0,5,2,2,6,2,0,3,4,2,6,4,5,6,6,4,2,3,1,4,3,2,6,0,3,6,5,4,2,6,1,6,5,2,3,1,5,0,1,0,5,6,4,0,0,6,1,0,5,3,5,0,1,1,6,0,3,4,2,4,0,2,6,3,1,4,2,2,5,5,3,4,4,4,3,0,3,2,6,2,4,0,4,3,3,2,6,0,5,2,4,3,6,3,6,2,3,3,3,2,5,6,4,0,5,4,4,5,2,3,6,1,3,0,5,5,4,3,4,6,3,0,2,4,4,2,5,4,3,0,6,1,6,4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,2,6,0,0,6,0,6,6,6,0,2,3,2,0,2,4,2,5,1,4,0,0,5,4,1,3,3,4,1,0,1,3,2,5,6,0,5,2,2,5,1,0,1,5,6,1,3,6,0,0,1,4,4,4,6,2,0,4,5,2,0,0,2,2,6,1,4,6,0,4,6,1,3,1,3,3,3,0,3,1,3,5,1,0,6,4,4,5,5,1,0,6,2,3,6,2,3,6,0,6,1,4,1,3,3,0,4,2,0,3,2,3,2,2,5,0,5,1,4,5,1,2,5,1,4,2,2,2,1,3,3,6,5,4,0,4,4,4,6,4,1,4,1,2,5,1,4,5,0,2,1,4,1,5,4,2,1,0,4,2,2,6,0,1,3,3,6,4,1,3,4,2,3,6,0,6,6,3,6,6,2,5,0,0,0,1,6,6,3,6,1,0,2,0,1,1,3,1,4,2,3,1,0,2,2,0,3,1,2,6,2,0,3,3,0,2,0,6,3,2,6,5,4,2,4,5,6,0,1,3,2,0,4,6,3,5,3,5,2,2,2,5,6,1,0,6,3,6,5,4,6,2,2,4,4,0,3,0,5,2,4,1,2,1,3,5,5,3,1,0,0,1,2,5,4,0,3,6,5,3,5,2,0,3,5,5,6,1,5,1,6,4,5,2,3,4,1,2,3,4,0,2,1,6,3,3,5,0,4,6,1,6,0,5,0,3,5,3,6,0,6,2,0,4,1,2,2,4,4,6,3,1,1,6,5,3,5,6,2,4,3,5,4,2,5,6,3,0,3,1,1,6,3,0,4,5,1,5,1,6,0,4,4,3,0,5,2,6,4,4,0,0,2,1,3,2,0,4,4,6,4,4,2,6,4,3,5,5,4,3,6,6,5,5,4,4,6,5,4,5,6,2,0,2,5,5,2,1,3,5,1,4,2,4,5,3,3,0,3,5,2,5,3,4,1,3,6,6,2,4,1,5,1,1,0,1,5,2,2,2,0,6,6,1,0,0,2,6,3,2,2,0,4,4,4,3,4,5,3,5,1,3,2,5,1,6,6,6,2,6,5,6,3,2,3,6,5,6,4,3,0,1,0,5,6,4,2,6,4,0,2,4,1,2,0,0,1,3,4,2,1,4,1,3,4,1,3,5,3,0,5,4,4,1,3,5,3,6,5,5,5,2,6,4,5,1,6,6,0,1,0,3,3,1,3,0,2,5,3,2,4,6,4,3,2,0,3,6,3,4,4,0,1,5,2,5,5,6,6,1,2,3,1,1,1,2,4,5,5,3,3,5,5,4,3,1,6,5,5,0,5,6,5,0,2,1,3,1,6,4,0,3,1,2,1,2,5,4,3,0,1,5,5,6,2,0,6,4,6,0,1,3,5,3,4,6,2,5,1,0,1,6,0,5,5,1,4,2,6,2,2,6,4,3,2,1,3,0,0,4,5,3,2,1,5,0,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,0,2,3,6,4,5,0,2,6,0,6,1,4,6,1,5,5,4,3,0,4,4,3,5,5,6,2,5,3,5,5,5,2,2,2,3,3,1,3,1,0,6,6,5,0,6,3,2,4,1,4,1,0,6,2,1,1,1,0,4,0,4,1,3,0,3,2,4,6,5,5,5,1,0,0,5,1,1,2,5,1,0,6,4,2,2,4,3,0,4,5,2,6,0,6,5,4,0,6,1,5,0,4,6,4,2,2,6,2,2,2,6,4,0,0,4,2,1,4,3,1,1,1,4,6,0,3,5,6,4,2,5,2,4,2,6,5,3,2,2,4,5,5,2,0,1,0,4,2,2,6,4,5,3,3,4,6,1,1,3,3,0,5,6,6,5,3,1,1,1,5,0,0,6,2,0,5,2,0,1,5,3,1,6,0,2,4,0,1,1,5,0,6,1,3,3,6,2,6,0,3,2,4,3,6,2,5,4,2,2,5,3,2,2,4,0,5,6,6,2,2,1,0,6,5,6,1,0,1,6,4,5,5,1,3,5,2,1,4,0,4,3,1,5,5,2,1,1,1,1,2,5,2,6,5,0,0,4,3,4,0,0,4,6,3,3,0,4,3,6,6,3,6,2,0,2,6,1,6,3,4,1,6,2,0,1,0,0,6,1,3,5,2,6,3,0,0,1,2,2,4,2,4,3,2,3,6,4,2,3,6,1,0,5,3,4,4,2,5,5,0,2,0,4,2,2,0,0,2,1,1,0,6,0,2,6,3,3,1,3,3,4,0,2,0,5,0,0,2,6,3,0,4,6,5,3,6,2,5,1,4,0,1,3,6,0,1,4,4,5,4,5,2,4,1,2,1,1,1,3,4,5,0,4,3,4,5,5,0,2,6,1,3,2,4,0,4,3,3,6,5,1,4,5,4,4,1,3,2,5,4,2,4,3,1,6,6,1,4,6,3,0,3,4,1,2,1,0,2,2,4,0,4,3,3,1,5,3,3,0,6,2,4,1,4,0,1,6,0,5,6,1,0,4,4,3,1,5,0,6,0,0,3,2,4,2,2,3,0,6,1,5,3,4,5,0,5,2,6,2,3,1,2,5,4,4,4,5,4,5,0,1,4,3,2,1,0,4,2,0,6,0,6,0,4,4,2,6,3,0,1,3,3,0,3,4,3,3,3,5,6,5,2,0,2,6,1,6,3,1,0,3,6,6,4,3,6,2,3,6,3,4,4,1,1,3,4,1,6,2,3,5,2,3,6,2,6,1,5,2,3,1,4,2,0,5,0,6,2,6,1,0,0,1,6,3,3,2,0,5,4,1,4,0,2,0,6,4,3,1,1,5,5,5,1,2,2,0,2,6,6,1,5,4,2,5,5,1,5,6,5,4,4,5,0,6,5,2,2,4,6,5,0,1,3,5,0,4,2,3,0,4,1,5,0,4,1,3,4,4,0,5,5,2,0,1,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,3,5,4,0,2,2,6,2,4,2,6,1,4,0,0,4,3,4,0,4,1,6,5,4,3,4,4,0,5,5,1,6,1,4,4,5,6,3,6,0,4,1,2,0,2,4,3,6,3,1,6,2,1,1,6,3,6,4,1,5,1,3,5,2,4,5,1,6,2,0,3,5,5,1,3,3,3,2,2,1,1,1,5,6,3,6,5,5,5,0,1,3,4,3,2,6,4,0,6,0,3,6,6,4,4,2,4,6,4,5,1,1,6,6,3,5,5,6,1,6,3,6,6,1,4,2,4,4,0,1,3,5,1,5,2,3,0,5,1,4,6,1,3,0,0,4,6,6,5,4,5,5,6,4,5,2,6,6,5,4,4,3,3,3,3,2,1,6,6,6,3,0,6,2,3,4,2,1,0,1,4,6,2,6,1,4,1,3,3,6,0,0,5,4,5,0,2,2,5,0,0,2,6,1,5,1,3,2,5,3,0,1,2,3,2,4,3,5,2,5,4,6,0,0,1,1,0,2,4,3,2,0,1,5,5,3,6,1,6,4,1,3,1,2,5,2,2,4,5,2,4,0,1,6,2,6,3,2,2,0,3,6,4,3,4,3,3,6,5,2,6,6,1,2,0,2,5,1,4,0,6,4,3,0,1,4,3,5,6,4,4,6,2,3,6,3,4,0,4,0,0,5,2,4,5,2,6,1,3,4,2,5,6,4,4,1,6,3,4,1,4,3,4,0,2,6,0,4,3,2,5,6,1,1,0,5,3,1,3,2,6,6,2,3,3,3,5,3,0,2,4,6,5,1,1,0,6,6,2,3,6,5,3,3,0,4,5,3,3,0,1,0,0,5,2,0,5,6,5,0,1,5,4,5,6,6,4,5,3,0,5,5,6,0,4,4,2,0,6,0,3,4,5,5,0,5,5,1,6,5,6,1,4,5,4,1,4,1,0,0,0,2,5,3,2,3,6,3,3,3,0,5,4,1,0,0,5,0,0,5,5,1,1,4,0,0,3,5,4,3,5,0,0,2,6,3,2,0,4,0,6,1,0,4,5,2,4,0,5,2,1,5,1,1,6,0,4,2,1,6,6,6,0,1,2,4,4,1,0,2,6,4,0,6,0,1,1,0,6,3,4,3,1,1,1,2,0,6,1,5,6,0,3,5,3,1,2,0,0,0,5,2,1,2,2,5,4,3,0,6,1,2,0,5,3,0,6,4,5,0,6,1,3,0,0,6,0,6,4,2,3,2,0,2,2,6,6,4,5,1,6,1,2,4,4,0,5,2,1,4,6,0,6,6,1,3,3,6,2,3,5,2,5,4,2,1,5,0,0,0,6,2,0,6,1,4,2,6,5,4,4,4,4,6,6,2,6,0,5,4,4,0,1,2,0,0,4,2,4,4,6,6,1,4,5,0,6,5,2,0,4,6,0,4,2,0,1,4,0,3,4,3,2,3,5,2,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,5,2,4,4,2,6,0,0,4,0,3,2,3,0,5,4,3,4,4,0,1,2,5,6,2,6,4,1,2,5,1,3,2,3,4,4,4,1,1,2,5,0,2,4,3,4,4,1,3,1,3,6,4,3,5,2,4,4,2,0,2,3,6,1,0,3,6,6,2,4,3,3,2,2,1,1,6,1,6,1,1,4,2,1,1,1,0,0,6,0,0,5,0,3,6,1,5,4,2,5,0,1,6,2,1,0,5,2,0,0,6,5,1,3,6,6,1,6,2,3,2,0,6,6,6,1,3,2,6,3,2,5,0,4,6,2,6,5,6,0,5,5,5,4,3,5,5,1,5,5,6,4,5,3,0,4,3,4,2,2,0,3,4,0,0,5,6,4,1,0,5,4,4,3,3,2,6,5,6,3,6,5,5,1,0,4,2,6,6,0,4,1,1,2,6,3,6,1,2,0,5,4,2,3,1,5,6,6,5,6,1,3,2,3,6,6,2,2,3,0,4,2,6,1,1,0,3,2,1,4,3,3,1,6,3,3,4,2,0,2,1,5,6,5,2,1,1,5,1,6,5,5,4,5,1,1,6,1,0,4,1,5,3,5,4,1,1,6,3,1,6,6,5,1,1,2,5,3,0,4,5,3,1,1,1,6,2,1,4,5,5,5,0,0,4,6,6,5,5,5,1,6,3,1,4,4,1,0,1,4,3,6,1,5,3,3,6,0,1,6,0,0,0,5,1,0,4,5,2,3,4,5,3,6,5,3,4,2,1,2,4,0,3,2,5,2,2,6,6,1,3,6,6,6,4,2,3,3,4,6,0,0,1,2,2,0,4,6,6,1,1,6,5,4,2,0,3,3,0,3,4,4,1,4,0,0,2,5,6,6,0,1,3,3,1,0,6,6,3,3,2,3,6,5,2,5,4,6,2,6,1,2,5,2,1,2,1,6,2,3,4,2,3,2,6,5,2,6,3,1,4,3,3,5,2,6,2,3,2,4,0,0,2,4,1,6,4,4,4,4,6,6,0,0,2,1,5,0,0,3,5,3,1,6,2,5,4,3,0,5,2,6,0,2,3,3,1,6,1,6,2,6,1,3,6,4,0,3,3,0,6,3,6,1,4,0,2,5,3,1,4,1,3,3,1,0,0,6,3,5,2,6,5,6,0,2,0,3,5,5,4,2,5,4,5,4,3,0,5,4,0,5,1,2,2,0,6,5,5,0,2,6,3,3,2,0,2,6,5,2,3,5,4,3,1,6,5,6,3,1,6,0,6,0,6,5,2,6,4,4,1,3,6,3,6,5,3,3,5,1,1,2,2,2,0,1,3,1,4,4,2,0,3,0,0,6,5,5,1,2,5,1,3,3,2,3,4,6,6,1,5,2,4,6,2,4,6,5,3,6,5,0,2,0,0,5,0,6,6,3,4,2,0,6,2,0,2,5,1,1,6,0,1,4,2,4,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,6,1,1,1,1,0,6,6,1,1,4,1,2,5,4,6,2,2,4,1,2,4,5,2,5,6,2,1,6,4,1,1,4,6,4,4,2,0,6,2,6,6,0,2,2,3,6,1,3,1,2,3,1,4,6,6,1,3,5,4,1,6,0,0,5,2,1,6,0,3,1,4,6,2,4,1,1,4,3,2,5,2,4,1,5,2,3,4,1,6,0,0,2,5,5,5,3,6,4,6,3,5,4,5,6,0,0,1,1,2,5,6,5,5,5,0,4,4,0,0,3,0,5,6,2,5,5,0,4,4,4,6,3,2,4,4,3,1,5,4,0,4,0,2,1,0,4,4,4,1,6,2,5,2,3,4,1,1,2,4,5,0,1,5,5,0,5,4,4,5,1,5,0,0,4,5,3,5,6,2,3,6,0,3,2,0,6,5,6,2,1,6,0,5,4,6,5,0,1,6,3,4,1,6,0,3,2,3,2,2,3,5,1,2,0,2,3,1,3,5,6,0,6,1,2,3,5,0,0,6,2,4,3,0,1,6,6,5,0,5,3,1,6,4,5,4,1,6,6,0,2,2,1,5,6,1,1,6,1,6,5,6,1,6,0,5,3,3,4,3,1,3,5,2,0,0,4,2,3,4,2,2,3,5,1,6,4,2,2,6,5,1,6,5,0,0,2,5,4,5,0,2,0,1,2,5,4,2,1,3,1,6,3,2,5,2,5,2,5,6,4,1,2,1,2,3,3,1,4,5,0,3,0,6,0,1,1,0,0,3,4,4,6,4,4,4,4,4,4,1,1,3,5,6,5,1,2,4,2,2,1,6,4,1,0,6,2,1,3,2,6,6,4,5,2,2,0,4,3,0,6,1,0,3,3,0,2,1,6,1,4,3,0,3,1,5,5,4,4,0,6,3,6,2,3,3,0,1,0,5,4,6,1,5,5,3,0,1,2,2,1,4,1,3,1,6,2,6,6,0,0,2,6,2,3,4,6,4,3,3,4,5,2,1,1,2,5,2,5,5,3,1,6,1,6,6,5,2,0,3,6,0,5,2,5,1,6,1,6,3,5,0,5,6,2,6,3,6,3,4,3,0,1,4,5,0,3,0,1,2,5,6,0,4,1,6,0,4,5,0,0,2,6,5,3,3,3,5,3,2,6,6,6,3,3,0,6,3,0,3,0,5,0,0,1,0,4,0,0,2,2,1,4,3,3,0,2,5,6,6,0,6,3,1,1,5,2,2,6,4,2,0,0,5,4,4,0,0,0,1,5,6,1,5,0,6,5,5,0,1,1,0,0,3,4,6,6,6,1,5,5,4,6,0,5,6,5,4,2,0,1,4,4,4,1,2,0,4,0,0,3,2,2,3,4,1,3,5,1,5,4,2,6,3,3,6,4,2,2,4,6,6,6,4,2,2,3,5,4,5,1,4,2,4,5,6,2,3,1,4,4,1,0,0,6,5,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,0,5,1,0,5,3,5,5,2,6,5,2,3,5,0,6,6,1,4,3,6,3,4,2,6,5,6,5,5,5,1,3,0,4,2,3,4,4,5,3,6,6,5,2,1,1,2,3,1,4,4,1,4,1,4,3,2,5,5,3,6,5,1,6,4,4,0,5,1,6,5,1,3,3,0,6,6,3,3,2,4,2,5,0,0,0,1,2,2,4,0,6,0,4,1,5,6,4,5,2,5,3,3,2,4,2,0,2,5,3,2,0,1,5,6,2,4,4,1,1,5,2,0,5,6,0,2,0,6,3,1,0,5,3,6,1,3,1,4,2,1,4,0,4,0,3,5,5,1,2,2,0,1,4,3,6,6,3,3,4,6,4,1,6,1,6,2,3,1,6,6,1,0,0,2,3,1,2,0,1,0,0,4,2,2,4,1,3,6,1,0,1,1,5,2,6,0,1,4,0,3,1,1,0,1,4,5,4,1,6,3,1,6,5,1,2,2,3,3,0,3,0,4,5,0,0,2,6,3,5,3,1,5,3,6,1,2,1,2,4,5,1,3,1,2,6,1,0,3,3,5,4,0,4,5,5,2,4,1,4,2,5,3,1,3,5,6,5,5,3,1,1,2,3,2,3,4,6,1,4,4,5,2,3,3,1,1,3,0,5,2,3,4,3,1,4,5,4,5,1,0,4,0,3,6,1,1,3,6,3,0,6,5,1,3,2,6,4,6,0,1,5,6,4,0,6,1,2,0,1,4,5,4,3,2,0,2,0,1,3,5,4,2,2,4,4,4,4,6,1,2,1,1,6,4,3,5,2,6,3,1,0,6,0,2,6,2,5,5,1,3,2,3,2,2,5,3,1,6,0,5,3,2,3,6,0,1,1,6,4,6,4,5,4,6,1,6,1,1,4,2,5,6,4,1,6,6,1,4,2,3,4,2,5,3,4,5,4,5,2,6,3,2,4,4,6,5,2,3,5,4,5,5,4,3,3,4,3,2,6,1,4,0,5,3,6,4,1,1,0,4,3,0,0,5,5,1,6,4,5,2,6,6,4,3,2,6,2,3,3,6,5,6,6,2,0,0,1,2,0,4,1,4,1,0,0,3,5,4,4,4,0,0,1,4,4,1,5,3,4,4,1,3,5,3,2,2,4,2,3,6,0,6,0,0,5,6,1,0,4,3,4,0,2,6,6,6,1,0,3,4,5,4,6,4,5,1,4,0,6,0,4,1,4,3,2,4,5,3,1,6,0,3,5,1,3,3,5,4,3,3,0,0,5,3,6,2,3,5,6,5,1,2,3,6,0,0,6,4,6,0,2,4,6,6,4,0,5,1,1,5,2,6,3,2,4,5,4,0,1,0,5,3,3,6,1,3,5,1,5,2,3,5,4,1,4,2,6,3,6,0,3,6,0,6,3,3,3,4,1,4,4,0,0,6,6,1,3,4,4,5,0,2,6,2,5,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,5,2,2,0,2,5,5,1,1,1,6,5,4,5,6,0,2,2,6,4,0,6,4,2,0,2,3,6,1,1,2,1,0,4,6,6,1,1,4,2,2,3,2,1,0,5,5,5,6,5,2,0,2,1,6,6,1,0,1,1,0,3,3,3,5,1,2,0,1,4,4,1,4,3,5,2,3,3,2,5,0,1,4,3,3,6,5,2,1,6,5,5,2,0,4,0,1,6,4,6,3,3,3,5,1,3,6,3,4,1,0,2,3,6,3,6,0,6,6,6,2,0,4,2,0,0,6,4,2,4,4,2,5,4,5,0,3,6,0,2,4,4,2,0,3,3,0,3,4,6,2,1,3,0,3,2,5,0,2,6,0,6,2,4,2,5,4,6,5,6,6,4,1,6,3,0,4,0,4,0,6,1,4,5,4,3,5,3,5,3,4,5,2,3,1,4,3,1,6,1,5,2,0,2,4,4,5,1,6,4,6,3,0,5,0,3,1,2,1,3,3,4,5,0,5,4,3,6,3,4,4,4,4,6,5,4,3,4,5,1,5,4,3,0,5,3,0,5,0,6,6,0,6,1,3,4,3,5,6,4,4,1,1,2,5,1,1,3,2,3,3,6,6,6,5,3,4,0,1,3,2,4,2,3,3,1,3,3,4,4,6,1,5,4,2,0,3,5,2,1,2,4,3,4,2,4,1,0,0,1,4,0,0,0,6,0,0,6,1,1,5,0,3,6,0,0,6,1,2,4,1,4,6,3,0,1,4,1,4,2,6,4,6,6,3,0,5,6,6,5,6,3,0,3,1,2,6,5,1,1,3,3,2,2,6,0,4,3,6,0,2,4,4,0,6,0,1,2,0,3,0,3,2,0,3,3,2,3,6,5,3,1,3,2,4,0,5,2,2,4,6,1,3,4,0,1,6,6,3,3,3,4,1,2,6,2,6,1,5,5,0,1,1,1,4,4,3,2,3,0,0,0,4,0,0,1,2,6,6,5,3,2,6,0,4,2,1,0,6,0,5,6,3,5,1,6,2,0,1,5,0,1,2,2,6,6,1,6,5,6,4,2,4,6,6,5,0,0,6,6,0,2,3,6,1,6,0,3,4,4,5,4,4,1,4,6,2,5,2,2,5,0,3,0,5,3,1,4,6,2,6,0,3,3,1,5,2,1,0,0,3,6,0,2,6,1,3,4,1,2,1,1,5,5,4,0,1,1,5,4,0,3,4,3,3,2,1,5,3,1,6,3,1,2,2,1,1,0,1,4,5,2,2,3,1,3,0,3,3,3,2,5,5,3,1,1,3,6,6,2,2,6,1,6,4,5,3,0,3,0,5,1,6,3,4,3,6,4,2,1,4,5,1,6,1,2,5,6,6,6,5,5,1,6,2,5,3,1,5,3,2,6,5,1,5,0,5,6,1,2,6,1,2,0,5,3,1,2,3,4,2,3,2,6,3,3,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,1,2,1,6,0,3,0,6,5,2,2,5,5,0,4,0,3,1,6,2,4,3,2,6,0,5,1,3,4,5,0,6,6,3,0,0,5,0,3,1,2,2,4,5,5,5,2,1,0,1,6,0,0,4,2,2,2,4,1,5,4,6,2,4,2,1,0,2,4,3,2,5,4,0,3,2,5,0,6,6,1,4,0,0,6,0,5,0,6,4,4,3,6,4,1,1,1,2,6,1,0,5,2,0,3,5,5,2,0,2,4,4,1,5,4,5,4,5,0,6,0,6,2,4,2,3,0,6,0,2,5,1,0,5,2,5,0,4,0,1,0,4,4,5,3,2,5,2,0,5,6,6,6,3,5,2,3,2,3,0,0,5,2,1,5,5,2,0,2,5,4,0,0,4,3,6,5,6,4,1,1,0,6,4,6,1,2,5,6,2,3,2,0,2,4,1,6,5,5,3,2,4,5,0,5,4,3,1,2,2,6,5,6,6,3,6,3,6,4,4,0,2,4,5,0,3,2,6,6,1,4,3,1,6,3,6,4,5,2,5,3,6,6,0,4,5,6,6,3,4,6,1,6,3,3,4,0,1,5,6,2,4,0,2,0,1,4,6,6,6,4,6,6,6,0,4,5,3,3,6,4,3,5,5,6,4,0,5,5,5,4,3,2,2,0,6,2,3,2,2,1,3,1,4,3,5,3,6,2,0,0,4,0,2,5,4,0,1,4,0,5,2,3,4,5,0,0,1,2,1,3,6,5,2,4,5,0,3,4,4,1,1,6,1,2,2,5,6,6,6,0,2,2,3,5,0,6,6,4,3,5,1,4,1,0,1,1,1,0,3,1,3,0,4,2,1,4,3,4,4,6,4,3,1,1,2,6,1,2,4,4,4,4,3,3,2,6,1,2,3,3,6,3,4,5,4,0,4,0,4,4,0,1,6,4,3,4,4,4,4,0,5,4,4,1,4,3,3,2,3,3,6,2,2,4,2,3,5,5,3,5,5,5,2,6,6,4,6,5,5,2,1,3,0,0,5,0,0,0,6,3,1,1,5,4,6,5,6,0,6,4,6,0,3,1,3,0,6,1,6,2,2,0,5,2,5,6,6,1,5,5,3,2,0,2,3,5,5,3,6,5,2,1,1,3,6,6,6,1,3,4,5,4,0,4,6,6,4,0,5,5,2,1,2,1,2,2,3,4,2,0,1,4,1,6,1,1,0,4,1,2,2,4,2,2,4,3,0,6,2,5,5,2,5,3,5,3,2,5,1,5,4,0,1,0,3,6,3,3,4,4,5,5,0,5,5,6,2,6,2,5,5,4,6,1,3,2,5,3,3,6,2,1,2,3,3,1,0,2,6,3,2,0,3,2,1,4,5,4,5,3,6,2,5,3,2,5,3,3,2,2,4,4,5,0,6,5,1,6,0,3,5,3,2,5,4,4,0,4,2,1,6,1,6,6,5,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,4,6,6,5,1,6,2,5,1,0,3,3,4,2,2,0,3,6,5,1,3,2,4,2,4,2,0,1,4,2,2,6,1,2,6,6,5,1,6,1,2,0,0,6,3,2,0,0,1,2,6,4,2,2,4,5,3,4,0,5,0,3,1,6,3,6,3,1,6,2,3,5,0,1,1,0,3,6,6,3,1,0,5,0,4,3,6,3,2,3,2,3,6,5,5,6,2,2,3,1,2,3,5,3,2,1,3,6,3,6,5,3,6,5,2,4,5,3,3,1,0,2,6,6,3,6,3,0,5,6,0,3,2,0,6,5,0,2,6,6,5,1,4,4,4,2,4,5,5,3,0,4,5,6,0,2,2,0,4,1,2,3,4,4,1,4,5,2,3,5,3,3,3,0,4,5,5,1,0,0,2,2,3,0,0,5,6,5,0,3,5,2,6,5,3,0,0,4,6,3,6,3,0,1,2,3,1,0,3,1,1,3,6,0,3,6,5,3,6,6,3,2,0,2,4,6,3,3,2,2,5,4,5,0,2,5,5,5,2,5,6,2,2,3,5,0,2,4,2,3,6,1,1,6,1,1,2,5,1,0,2,3,5,1,3,3,5,2,1,5,1,2,2,0,0,5,4,0,1,5,2,4,1,0,6,3,5,1,6,1,0,6,4,2,5,2,2,5,4,5,5,6,5,1,0,0,5,6,6,1,3,3,1,0,5,6,4,4,2,0,4,0,3,5,1,4,3,6,6,3,6,2,4,4,3,2,6,4,2,5,2,2,5,4,4,4,3,2,0,4,5,2,4,4,0,2,4,3,5,1,6,1,1,3,1,5,0,4,3,6,2,2,4,5,0,4,3,4,1,3,0,2,2,6,1,4,2,0,6,4,1,2,1,1,6,4,6,4,4,2,2,1,6,6,0,5,5,4,5,2,2,3,2,0,0,0,5,2,2,4,1,5,3,2,1,5,5,3,0,6,1,3,2,1,5,1,3,3,0,4,1,6,6,6,3,0,2,0,0,6,5,2,5,1,1,1,5,2,6,2,4,0,2,2,5,1,4,6,6,1,3,0,1,4,5,6,1,5,2,3,6,5,0,0,4,1,5,5,6,5,1,4,3,4,1,2,4,5,4,4,6,6,5,0,5,4,1,3,1,6,5,6,4,1,3,1,0,4,3,3,1,0,1,4,4,4,0,6,3,3,2,6,2,6,3,3,1,3,3,4,2,2,4,6,0,0,5,0,2,0,6,6,1,4,1,3,5,2,3,0,1,6,0,1,0,6,4,5,5,4,0,6,1,5,5,2,3,1,4,5,1,5,5,1,2,6,1,1,1,5,0,2,0,0,6,6,3,2,5,0,6,6,6,6,4,6,2,3,6,6,0,0,3,6,4,5,0,0,2,4,6,1,0,5,4,0,2,6,4,6,5,5,2,4,6,3,1,3,6,3,6,6,6,5,3,5,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,0,1,0,0,2,4,4,4,4,2,1,1,5,3,0,1,3,2,3,4,4,4,0,5,4,4,3,6,6,3,6,5,6,4,3,3,1,5,2,6,0,6,6,0,4,0,0,3,6,1,6,1,1,0,3,2,5,4,4,4,5,1,0,4,4,0,2,3,1,5,3,4,5,2,4,0,5,3,3,4,5,6,3,2,2,4,5,1,5,3,0,1,5,5,5,5,0,1,4,0,0,2,1,1,5,5,1,0,3,6,0,2,3,3,2,1,2,1,0,0,5,0,1,5,6,0,1,2,4,0,0,0,6,4,4,1,0,5,3,4,3,1,2,2,5,4,0,2,5,5,3,5,3,3,2,6,0,6,5,1,5,0,4,6,1,0,6,3,0,0,4,6,2,4,3,5,2,1,3,5,6,4,3,5,3,5,1,4,3,1,3,5,4,4,0,6,0,4,6,2,6,5,5,2,4,0,1,6,3,6,3,6,6,4,6,1,5,4,5,1,4,0,2,5,6,6,4,0,6,4,6,3,0,6,6,5,6,1,6,0,5,3,1,1,3,1,5,5,6,3,0,4,3,3,3,6,0,1,3,2,0,6,0,2,2,2,2,3,4,0,2,5,3,6,1,4,6,1,6,0,5,1,0,5,4,1,6,1,2,4,0,0,2,6,1,1,1,6,1,6,6,6,6,4,1,0,4,3,4,1,2,0,2,1,4,0,2,0,5,4,1,6,0,2,6,2,0,2,0,3,0,1,2,0,4,4,5,4,3,0,2,6,0,6,4,1,5,0,6,0,0,3,4,1,3,6,2,6,4,1,3,1,5,4,4,1,1,2,1,1,1,5,2,5,4,1,3,5,6,2,2,1,6,4,0,6,0,4,3,2,0,2,0,2,6,0,1,4,6,4,2,0,3,6,0,5,5,0,1,1,3,5,0,2,4,3,0,2,2,3,1,5,4,1,6,3,6,4,6,4,3,3,5,3,2,5,5,4,5,3,6,0,1,3,5,3,0,3,0,0,4,5,1,3,5,2,6,0,4,4,4,4,3,1,1,4,0,4,3,6,1,3,0,5,2,5,2,3,1,4,2,3,2,0,5,3,1,3,4,5,1,3,5,3,0,0,0,6,0,3,5,2,3,0,3,0,1,5,0,0,1,1,2,1,0,0,0,5,3,5,1,6,4,3,4,5,5,1,6,5,1,4,6,2,3,3,4,1,5,3,2,0,3,3,3,2,2,4,5,4,3,4,0,3,4,3,6,1,4,1,0,3,2,0,5,6,3,2,3,3,2,5,4,5,1,3,3,3,1,6,4,1,1,6,6,0,1,3,2,2,5,3,0,4,6,3,2,2,0,1,6,0,6,2,4,3,4,4,2,3,5,3,5,2,2,5,4,4,1,3,1,5,0,1,0,0,0,3,0,0,2,0,0,4,0,1,3,1,6,0,4,6,2,1,1,2,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,6,1,6,3,2,2,1,3,0,4,2,1,2,2,0,6,1,3,6,5,1,1,4,0,6,3,1,3,3,3,1,5,6,6,5,5,0,1,3,4,3,4,5,3,4,4,5,4,4,6,6,2,3,0,4,0,5,0,4,2,0,4,5,3,3,3,0,3,1,2,3,2,5,0,6,3,4,3,1,0,5,4,2,0,3,2,2,5,6,2,4,5,2,2,0,3,5,6,1,1,5,6,4,0,0,4,5,6,3,1,4,2,6,1,5,1,3,2,0,1,2,6,4,1,5,0,4,6,0,3,6,6,5,4,1,4,2,6,3,5,6,1,1,3,5,6,1,5,1,3,4,3,4,4,4,4,1,1,4,4,5,2,4,4,6,0,4,0,6,3,4,5,3,6,4,6,1,3,3,3,5,6,2,1,5,4,2,1,2,5,0,4,6,6,4,5,6,1,4,3,2,4,1,6,5,3,3,6,3,3,1,5,5,6,5,6,6,4,1,6,6,0,5,4,3,1,1,1,1,4,5,3,2,4,0,5,6,2,5,5,4,5,6,0,4,1,2,1,0,5,3,3,2,1,4,0,5,2,6,5,4,5,5,1,5,4,4,1,4,1,4,6,5,1,2,3,3,4,4,1,3,3,6,2,6,5,1,4,4,5,2,5,3,2,2,2,1,5,4,5,0,5,4,3,5,3,6,2,1,5,1,0,6,5,4,0,2,2,6,2,6,6,0,1,4,5,5,5,0,5,0,4,6,0,6,5,2,2,3,1,4,1,2,1,4,6,2,5,1,3,3,4,5,1,5,0,1,4,0,4,2,4,2,6,0,2,1,2,4,1,0,2,6,5,4,0,5,5,4,5,2,3,3,3,4,6,2,4,4,5,4,5,6,1,0,5,6,4,6,2,5,1,6,6,3,0,2,4,6,3,5,1,1,4,6,1,3,6,6,2,1,1,4,5,3,4,2,0,6,0,4,4,1,6,4,5,0,2,5,5,6,6,3,6,1,6,5,3,2,6,1,1,5,3,3,2,2,5,4,5,3,5,5,6,5,3,3,2,3,2,4,4,5,1,1,2,3,0,0,3,0,1,5,1,0,4,3,4,0,1,3,5,1,2,4,4,6,6,4,1,1,5,2,6,2,1,1,3,6,1,6,3,6,2,0,5,0,5,1,4,4,2,6,6,4,3,0,0,4,0,5,5,6,3,1,2,0,6,2,5,2,4,4,0,4,0,3,6,3,2,5,0,2,0,5,2,0,0,1,0,3,5,0,3,4,1,6,0,1,6,0,3,4,0,0,4,4,3,4,2,2,3,4,6,5,2,1,3,0,2,4,4,4,0,5,4,5,4,1,5,2,2,6,4,3,5,2,4,6,5,1,6,5,3,1,2,4,3,0,0,0,1,5,6,4,4,2,2,5,5,4,5,4,1,0,6,2,1,1,6,5,3,5,4,2,6,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,3,1,3,0,6,2,4,4,0,1,3,4,1,2,6,1,1,6,1,2,2,3,6,3,5,0,1,1,4,5,2,3,1,1,6,0,5,5,0,2,0,4,1,0,4,0,1,2,2,3,5,3,6,5,1,2,1,1,1,6,1,1,1,3,5,3,4,4,2,6,5,6,2,1,2,6,4,4,4,4,3,0,0,6,3,2,6,0,4,3,4,2,5,3,3,6,1,0,4,3,1,4,4,0,5,1,5,2,2,1,0,3,5,3,2,2,6,3,2,6,3,3,1,4,0,5,4,3,5,5,6,3,1,4,3,6,2,3,4,0,1,2,5,3,0,6,6,3,3,0,4,0,6,3,1,2,3,0,2,2,4,0,2,2,1,0,1,5,2,3,5,3,0,5,3,0,0,3,0,5,0,4,5,3,1,1,1,2,2,4,1,0,4,3,6,3,6,4,5,0,1,4,0,6,3,6,1,0,2,5,2,2,5,3,3,4,2,6,4,4,6,1,6,2,3,4,2,1,1,6,0,6,4,4,6,3,6,2,4,5,6,6,3,6,5,1,2,6,0,4,0,3,0,2,1,3,0,4,0,0,6,3,4,3,1,0,5,2,3,6,1,4,0,3,1,5,2,1,2,2,0,0,1,0,0,0,6,0,3,4,5,6,5,1,5,3,0,2,1,2,1,4,1,4,5,6,2,6,5,4,0,1,2,2,0,1,5,0,3,3,3,6,1,4,1,2,5,0,4,2,1,1,6,6,3,3,2,1,3,4,2,2,6,1,3,1,6,5,2,1,0,2,1,1,0,6,2,6,0,3,6,5,0,3,1,0,4,0,2,4,2,3,5,6,3,4,3,4,6,5,6,4,5,0,0,1,1,2,6,1,6,0,4,2,0,0,4,2,2,5,5,1,6,0,0,1,3,2,2,4,2,3,4,6,3,6,0,2,4,4,5,6,4,5,3,1,0,0,4,4,4,0,1,3,3,3,2,3,4,3,5,2,6,2,4,2,1,0,6,0,3,1,6,2,4,2,5,1,6,0,2,4,3,1,2,2,1,1,0,5,2,1,5,3,5,2,2,0,0,1,5,6,5,6,1,2,4,1,0,1,4,1,3,3,2,6,4,4,2,1,5,3,5,1,3,0,4,0,6,4,3,2,5,3,6,3,5,6,2,4,4,0,4,4,0,6,0,6,0,4,2,0,0,2,5,5,6,6,1,6,1,1,4,2,2,2,1,0,4,2,1,1,1,5,1,6,0,2,4,3,3,1,0,3,2,5,5,5,6,5,0,4,5,4,3,2,6,2,0,6,4,3,3,5,5,1,6,0,5,2,3,6,1,5,0,4,3,6,3,3,2,1,1,6,1,3,1,5,5,5,1,0,0,6,3,4,5,5,6,3,0,0,1,0,0,6,0,0,1,6,4,2,5,3,4,5,0,5,6,2,5,3,1,0,6,2,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,1,5,5,1,3,0,2,1,4,0,0,4,0,1,0,2,5,0,1,6,4,6,1,3,3,2,5,6,6,0,2,5,4,3,3,6,4,6,4,5,0,2,0,0,0,1,0,5,5,1,6,5,4,3,4,6,1,6,1,1,2,4,1,6,5,0,4,1,5,4,0,3,0,3,6,6,6,3,4,5,2,0,4,4,4,4,2,2,0,4,1,3,5,3,2,1,6,2,2,0,6,1,4,1,6,6,5,5,5,2,0,1,1,4,5,6,4,1,0,4,2,1,1,0,1,6,5,4,3,6,2,5,1,3,0,0,2,2,4,1,3,2,1,6,2,1,5,5,1,5,0,1,5,6,0,3,0,4,0,2,4,1,0,2,5,6,4,5,2,1,3,4,4,1,6,5,4,0,2,5,6,1,3,0,4,3,0,2,2,2,0,3,1,6,5,2,6,5,1,5,2,1,2,5,6,0,5,4,2,5,0,1,4,5,0,5,0,5,4,5,4,5,0,3,2,5,6,2,3,3,0,4,2,1,4,2,1,1,1,1,6,3,5,6,1,0,6,5,1,4,5,4,3,5,0,4,2,4,6,3,6,6,3,2,3,5,1,1,5,1,5,1,4,2,3,4,4,2,1,1,4,4,0,0,5,2,5,4,4,3,2,0,2,5,6,4,6,2,2,4,4,4,1,0,6,1,3,3,1,2,3,6,1,3,1,0,6,5,3,6,2,0,6,1,3,2,0,5,0,0,6,2,4,6,4,1,2,3,5,1,6,0,0,5,6,1,1,1,5,0,0,6,3,3,5,6,3,2,6,6,3,1,1,3,3,1,3,5,2,0,3,1,3,3,5,2,2,0,2,5,3,5,5,4,3,1,4,5,2,5,5,2,4,5,4,4,2,3,0,0,4,2,6,3,0,1,0,6,0,6,2,0,5,0,3,5,0,6,4,4,4,1,2,1,4,0,3,2,6,6,0,2,4,2,6,6,5,5,1,6,4,5,6,3,4,1,3,2,1,2,4,2,5,2,1,6,1,1,6,2,2,3,0,2,3,4,1,6,4,2,4,3,1,4,1,3,6,3,2,5,6,0,6,1,3,6,1,0,3,5,1,2,3,5,3,6,4,3,3,3,6,2,0,1,3,5,4,4,3,6,5,3,5,0,2,1,1,1,6,2,4,6,6,2,0,1,2,0,3,0,5,2,3,0,3,0,4,5,3,4,2,0,2,5,2,2,5,4,4,0,4,1,5,1,3,6,6,1,5,3,3,2,2,5,3,0,4,1,6,6,1,5,1,2,0,4,6,3,4,6,5,5,0,5,3,0,0,3,0,0,1,6,1,5,5,6,1,5,5,6,2,3,1,0,5,2,5,0,4,0,0,0,3,6,1,3,3,2,6,2,2,2,6,6,6,1,4,0,0,6,2,6,2,1,5,4,1,0,3,2,1,1,6,5,6,2,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,5,0,6,0,1,1,1,5,2,4,6,6,0,0,6,4,4,1,4,3,3,0,6,2,0,3,6,0,4,6,5,1,0,5,0,5,6,4,2,0,4,6,6,6,0,3,1,0,6,0,0,4,0,4,5,2,0,0,5,3,3,2,1,0,3,3,2,0,3,2,1,3,1,3,4,2,1,6,1,1,0,5,1,6,6,3,0,6,5,4,2,5,4,0,3,3,1,4,1,1,6,3,5,4,3,5,4,1,1,3,5,2,5,6,3,6,0,3,0,5,6,4,6,6,4,0,4,2,6,6,1,5,1,4,2,1,1,4,1,6,2,1,5,5,4,3,2,2,5,3,0,2,4,1,1,4,3,6,4,3,2,4,5,0,2,0,4,5,5,3,3,5,1,2,5,2,6,3,3,5,2,5,6,2,3,5,2,2,4,2,3,0,2,0,6,6,5,5,5,5,4,4,5,2,4,5,2,5,6,6,2,6,3,5,4,2,4,1,2,3,2,5,3,0,4,1,2,1,0,3,3,2,6,1,2,3,2,2,6,6,3,1,3,2,4,4,1,4,4,5,6,6,3,0,3,1,5,4,2,3,0,3,5,5,6,2,6,3,6,1,4,3,4,4,4,1,4,2,4,3,5,0,5,1,0,6,3,1,2,4,6,4,6,6,1,5,1,3,3,2,0,5,2,6,0,3,2,6,4,0,3,6,0,1,4,2,5,6,3,4,1,2,3,4,1,3,3,3,1,5,1,5,0,5,4,4,2,6,0,4,3,6,2,1,0,0,4,0,1,3,0,1,6,0,1,4,5,2,5,5,4,1,1,2,5,6,6,6,4,0,2,3,2,2,2,3,0,6,3,3,2,5,0,6,0,4,5,6,5,3,4,0,6,3,5,2,6,6,5,1,6,6,5,4,1,3,3,3,4,1,2,2,1,0,2,4,1,0,4,0,2,0,0,3,2,4,5,1,2,5,3,6,0,3,0,6,1,3,5,6,3,1,5,3,0,2,5,5,4,4,2,2,5,1,1,4,4,1,5,3,6,5,4,5,5,0,4,1,1,6,0,0,6,5,1,3,0,5,6,3,3,5,4,2,3,3,0,4,4,3,6,2,3,5,0,1,2,5,6,4,2,0,4,0,4,3,0,3,3,2,2,0,0,1,3,1,2,6,2,6,4,0,5,4,0,5,5,1,2,5,5,4,1,0,6,5,0,0,4,0,0,4,4,5,5,4,6,6,1,3,5,6,4,4,1,2,5,6,5,0,6,4,0,4,6,1,3,1,4,4,5,1,5,3,6,1,0,5,3,1,6,0,3,4,0,1,6,2,4,3,2,4,4,4,1,3,1,2,3,5,1,0,3,5,1,6,6,5,5,4,0,5,1,4,6,4,1,1,0,0,2,5,4,4,2,4,0,2,3,5,6,1,2,6,2,3,6,6,0,4,1,4,0,1,5,1,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,2,6,3,0,0,3,2,6,4,6,1,2,4,3,5,0,2,1,3,1,3,3,3,4,0,3,3,2,4,0,1,4,1,3,1,5,1,5,1,4,4,4,0,1,0,3,4,5,0,5,3,5,0,5,3,5,3,1,5,1,6,2,0,0,5,4,4,5,4,2,2,6,1,2,2,5,5,5,0,0,6,4,3,5,1,0,3,3,5,0,4,5,6,0,0,2,4,1,0,2,4,6,5,5,0,2,0,2,3,1,6,2,1,6,2,6,5,3,1,6,1,5,0,4,4,4,4,0,5,1,2,1,2,3,2,1,4,4,0,2,2,5,3,4,4,6,0,6,2,3,3,2,1,0,6,0,2,3,1,4,1,5,6,3,0,3,4,0,6,0,5,1,2,1,6,4,1,2,6,4,3,3,5,4,2,1,4,6,1,1,2,6,0,1,1,0,5,5,4,0,6,1,1,1,0,4,6,4,1,0,0,3,3,4,1,1,0,6,2,4,1,1,0,4,2,3,3,5,4,0,3,6,1,2,3,1,4,3,3,1,6,5,6,6,3,4,3,2,4,6,2,4,5,3,4,0,4,5,0,5,6,0,6,5,6,1,2,1,4,4,6,3,6,4,4,6,5,1,1,0,2,6,2,3,1,0,0,5,1,5,4,0,3,2,0,4,6,6,1,6,1,5,0,0,6,4,5,6,2,4,5,2,5,5,3,6,5,6,5,1,6,6,1,2,3,5,0,4,2,5,1,1,0,1,3,3,2,6,3,1,5,4,2,0,0,4,5,4,1,3,1,5,1,0,1,3,5,2,0,0,4,0,4,4,2,0,1,2,0,2,1,6,1,6,2,3,3,0,5,0,6,0,0,0,5,4,4,0,4,3,0,1,1,4,1,2,4,0,6,0,4,4,3,0,0,3,3,2,2,4,0,5,0,2,0,3,2,3,0,1,4,6,1,6,0,1,1,5,3,5,3,3,2,4,6,1,6,4,5,2,4,0,6,6,0,0,3,3,3,6,1,3,3,1,3,2,3,0,5,1,1,1,3,4,2,3,3,4,0,1,0,0,5,5,1,1,1,1,3,0,3,0,1,4,5,3,1,6,1,0,1,5,6,6,5,2,0,0,3,0,2,4,0,0,0,3,3,5,6,1,0,2,1,2,2,2,2,6,2,4,4,5,3,3,1,2,6,1,4,1,1,1,5,4,3,3,1,0,0,6,1,2,6,3,3,1,2,1,1,1,6,2,1,6,2,3,6,6,1,2,0,6,0,0,1,6,0,2,5,2,5,2,6,5,3,4,6,0,2,4,1,0,1,2,0,5,0,1,5,6,1,1,5,3,3,6,5,6,5,4,1,2,3,3,0,5,5,4,3,5,6,3,0,0,5,5,2,5,5,3,5,1,2,4,0,3,3,0,2,3,0,2,3,5,5,3,4,1,0,4,0,4,6,5,6,2,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,5,4,5,3,6,6,2,0,1,4,4,3,2,0,0,6,6,6,2,1,5,5,2,2,5,2,0,2,6,2,3,0,3,6,6,6,1,2,0,2,2,0,0,1,1,3,2,3,1,6,6,6,6,5,2,1,3,3,5,6,5,1,1,0,5,2,6,3,6,0,1,1,3,0,4,0,2,5,0,2,4,4,4,0,2,0,2,5,2,5,0,0,0,5,3,3,5,0,6,2,4,1,4,6,2,5,4,5,1,5,0,0,1,0,1,6,3,2,4,4,0,1,3,3,2,1,2,5,1,6,1,2,5,3,2,5,4,0,4,1,5,5,4,0,1,3,5,5,5,4,5,5,0,0,3,2,5,6,3,2,1,0,6,4,5,4,2,5,0,0,2,0,3,3,4,4,2,5,3,6,3,4,5,0,0,6,2,0,0,4,0,1,6,1,0,3,3,4,5,4,0,1,6,6,6,3,4,6,3,5,0,5,3,2,5,2,1,4,4,5,4,3,5,4,6,5,1,4,0,5,2,1,2,0,3,5,0,4,1,3,6,1,5,5,2,6,0,6,2,5,3,4,2,0,0,3,5,3,4,0,0,0,5,2,2,6,0,6,0,6,0,0,3,6,0,3,1,5,0,5,4,4,1,1,5,5,5,5,0,6,4,5,5,4,2,4,4,6,5,5,0,3,3,1,6,5,2,1,2,1,5,3,0,5,0,5,2,4,3,3,4,6,6,0,6,6,3,2,6,4,1,4,2,0,0,2,5,0,2,2,3,5,2,1,5,2,2,0,3,1,0,3,6,4,0,0,5,4,1,1,1,4,0,4,0,0,3,0,4,3,3,2,6,4,1,5,4,0,1,4,3,3,3,1,3,4,2,4,5,5,1,3,5,1,0,0,0,5,0,3,3,5,3,4,1,1,0,2,6,3,2,2,3,1,4,5,2,2,0,5,3,4,0,0,2,5,2,2,3,2,2,0,4,4,1,4,0,6,3,6,4,3,2,0,5,4,5,2,0,2,5,1,4,3,0,2,2,3,0,4,1,1,0,4,1,2,2,3,0,6,2,5,1,6,5,6,4,4,4,1,3,5,3,3,0,6,5,1,1,6,3,1,5,5,2,5,2,2,6,1,0,2,0,3,0,0,2,2,6,1,3,3,4,5,2,1,3,2,2,0,1,0,3,0,5,3,3,3,4,4,5,6,6,0,6,6,2,6,2,6,2,1,1,3,3,3,2,1,3,1,4,2,3,4,1,5,2,3,4,4,3,6,5,0,4,3,1,5,3,0,4,1,1,5,3,5,3,4,5,6,1,5,5,1,1,5,4,0,0,0,0,3,6,1,4,3,3,5,3,5,0,0,6,5,5,5,6,6,0,0,2,4,6,1,3,0,3,6,4,1,0,4,6,3,0,6,1,1,0,6,5,6,1,5,4,4,4,5,1,4,1,2,0,6,1,5,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,4,3,5,0,4,0,6,4,2,0,6,2,3,2,3,2,6,2,6,3,0,0,6,1,4,5,2,0,2,3,2,6,6,4,5,2,0,5,0,1,1,1,5,5,5,2,6,4,0,1,3,1,3,1,1,3,5,3,1,6,2,5,5,1,1,2,4,0,6,4,4,3,4,3,5,3,5,0,2,4,0,0,5,1,0,1,3,3,1,3,6,5,6,6,6,1,2,5,2,5,3,2,0,4,6,4,1,2,1,0,4,0,0,5,6,0,6,0,2,1,5,3,6,5,2,0,1,3,3,5,0,2,0,5,4,0,2,2,6,0,2,3,1,2,3,0,0,4,1,6,5,4,5,1,5,3,4,4,0,3,5,5,5,0,0,2,3,0,6,4,0,4,2,3,1,5,0,1,0,4,0,6,5,1,4,5,3,6,3,5,2,3,0,5,2,0,3,1,2,2,1,0,0,1,2,0,5,5,6,2,2,1,0,0,5,1,1,1,5,5,2,0,6,1,6,3,6,4,2,6,5,1,1,3,1,5,4,3,3,4,2,1,2,6,1,5,4,5,5,0,2,1,6,3,4,2,3,1,5,0,5,3,0,3,6,0,6,5,5,5,5,3,6,4,1,4,5,1,2,2,2,4,5,5,2,0,3,2,4,4,5,3,0,1,6,3,0,4,1,0,6,6,0,6,2,6,0,3,0,2,2,4,3,2,3,3,2,3,3,1,6,4,2,4,5,2,4,2,2,1,1,1,2,3,1,1,0,0,2,6,0,3,3,5,3,6,2,2,0,3,0,3,4,1,3,3,5,0,2,6,0,1,0,5,1,6,5,0,2,3,3,6,5,5,4,0,4,4,6,1,4,1,1,2,1,0,6,5,2,1,3,3,6,5,6,0,1,5,2,5,3,0,3,3,0,0,3,4,2,6,6,5,0,3,0,1,3,1,3,1,6,1,6,2,3,4,5,5,4,0,2,2,2,4,0,6,3,2,2,2,0,6,4,5,0,4,6,6,6,2,1,0,0,3,0,6,5,1,1,4,6,3,5,0,2,0,4,6,4,1,5,0,2,2,6,4,5,1,6,1,3,4,6,0,5,6,3,3,2,5,5,2,6,6,6,0,1,5,3,1,6,5,1,3,5,4,3,0,2,4,4,2,2,6,2,0,0,4,6,3,4,1,3,6,2,3,2,3,1,0,2,0,1,5,3,1,3,3,2,1,4,0,2,5,4,4,1,2,4,5,6,3,3,2,0,3,5,5,5,5,3,0,5,6,5,1,0,6,1,4,4,6,6,1,5,4,1,4,3,1,0,6,6,3,2,1,0,0,4,0,0,3,1,4,1,1,1,1,5,3,4,5,4,4,0,3,5,2,2,3,1,1,3,1,1,2,0,0,5,6,0,0,6,3,1,2,3,5,5,1,5,5,6,5,4,2,2,0,4,0,6,6,5,0,0,5,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,6,3,5,5,3,5,0,4,0,5,3,5,4,6,5,4,0,6,6,3,1,3,4,5,0,2,0,0,5,1,3,4,0,5,0,6,4,6,4,1,5,2,2,2,2,6,5,1,4,0,4,2,2,4,1,4,4,5,2,6,2,0,1,2,4,4,5,4,2,6,1,1,2,3,5,3,1,2,1,0,0,3,4,1,3,6,1,1,1,6,0,5,5,5,2,3,1,6,4,1,1,4,3,1,1,1,3,6,2,1,0,3,0,5,5,4,3,1,5,4,3,5,5,2,5,5,3,3,1,0,4,1,2,3,3,6,4,1,4,6,3,0,6,6,2,1,1,0,1,2,3,0,6,0,6,2,4,4,5,3,0,6,3,2,2,4,5,2,4,5,6,2,1,2,3,1,2,5,3,1,1,4,4,5,5,4,3,5,6,1,1,0,4,0,2,0,5,2,5,0,5,2,1,6,2,0,2,2,0,0,0,4,0,4,5,6,0,2,2,6,1,4,4,2,5,4,4,0,1,3,5,2,0,5,2,0,1,5,6,5,0,3,5,5,6,2,0,6,2,5,3,4,6,3,0,6,3,3,0,2,6,0,1,4,0,5,2,1,1,4,2,4,3,6,0,0,1,1,3,0,3,0,6,6,0,0,3,4,5,6,0,0,0,5,3,1,3,4,2,2,1,2,3,4,4,0,1,3,1,6,5,6,5,4,0,0,5,4,2,5,6,0,1,2,0,0,6,5,1,4,3,0,6,3,0,2,5,4,2,0,1,0,2,0,3,1,3,1,2,4,3,0,2,4,0,2,4,6,5,1,6,6,2,1,5,5,0,1,3,5,6,3,3,6,6,6,5,5,3,3,0,3,5,1,2,0,2,5,3,1,5,1,2,2,6,1,0,6,6,3,5,0,3,0,4,1,3,0,4,3,4,4,1,6,0,2,3,0,3,4,0,3,1,1,1,0,4,4,1,3,6,3,1,4,2,4,4,3,0,6,4,6,6,4,6,4,6,4,0,2,5,5,1,6,3,1,2,2,1,5,6,6,5,0,5,1,2,1,0,6,2,4,4,0,0,5,6,0,5,1,4,5,2,1,6,6,5,1,3,4,3,6,2,6,4,1,2,4,4,1,0,5,3,2,4,3,2,5,0,0,4,0,3,3,3,3,0,4,5,5,6,4,2,0,3,2,3,5,2,3,0,2,0,2,4,4,1,3,1,4,4,0,5,2,5,6,6,4,6,1,1,2,3,3,1,4,5,1,5,6,1,4,1,5,1,6,2,2,1,2,5,4,5,0,2,1,5,1,3,6,6,1,1,5,6,4,2,6,2,2,5,4,6,1,1,6,3,2,2,1,5,2,5,1,0,3,5,2,1,1,4,6,5,0,4,1,1,0,2,2,3,4,2,2,3,3,0,5,4,4,4,4,6,1,6,4,4,0,4,3,1,6,3,0,2,3,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,6,4,6,0,3,5,5,2,2,2,6,4,3,5,3,6,6,2,6,2,5,4,0,6,2,0,1,4,4,5,3,0,1,4,3,2,1,5,2,3,0,0,6,3,6,2,1,6,0,4,3,1,4,2,5,3,1,5,0,4,6,1,5,0,0,1,4,1,2,2,5,6,4,5,1,1,4,6,5,6,2,2,4,5,4,5,2,0,2,5,5,2,5,2,5,6,3,3,1,3,4,4,1,0,0,3,1,4,0,5,2,2,6,1,2,2,0,0,4,1,3,1,6,1,0,6,1,3,0,1,0,3,1,1,1,2,4,4,1,6,0,1,2,1,6,6,0,0,0,6,4,4,2,3,6,2,1,6,6,0,4,0,0,2,0,3,5,0,5,6,0,3,0,2,1,4,1,3,1,1,1,0,1,2,3,2,4,6,1,1,2,2,3,2,3,5,1,1,2,6,3,6,1,4,5,2,4,1,0,3,1,4,3,3,4,1,6,5,6,4,3,0,4,2,0,2,4,3,1,0,5,4,0,3,1,1,0,4,0,1,2,3,2,2,6,0,5,3,1,1,2,5,3,5,6,2,5,3,3,5,3,3,0,5,3,5,2,2,1,0,6,5,6,2,0,5,0,5,3,2,2,6,4,3,0,3,4,6,1,3,6,5,2,4,6,4,5,2,0,0,4,5,1,0,0,6,0,6,4,1,0,3,2,3,5,2,2,0,5,2,2,0,6,0,6,5,4,1,2,5,2,6,3,5,6,2,1,2,0,2,1,1,4,0,0,5,6,0,5,3,2,2,3,5,3,4,0,5,2,1,2,4,6,5,3,0,3,2,1,2,0,5,5,5,0,2,1,5,4,6,5,2,1,6,6,3,4,5,3,1,1,3,6,2,6,0,6,4,4,0,1,3,4,3,1,4,6,3,1,6,5,2,3,4,6,2,3,3,6,3,6,0,0,3,2,4,0,6,3,2,1,1,0,0,4,2,5,2,6,2,2,1,4,1,6,3,4,0,5,3,4,5,2,2,5,5,3,2,1,2,0,5,3,6,6,6,0,6,1,1,1,1,6,3,0,0,6,5,3,6,3,2,4,0,5,4,1,0,5,1,6,0,3,3,3,6,4,3,3,1,3,2,1,2,6,5,0,0,0,4,1,5,1,6,2,2,3,1,5,3,0,2,4,0,2,6,5,0,1,5,2,0,1,5,4,2,1,1,2,0,4,5,1,1,3,6,1,4,1,3,1,5,6,0,0,5,1,0,0,1,6,1,3,5,4,2,6,1,3,1,1,6,3,0,6,1,3,6,2,6,1,4,4,0,6,6,3,3,2,5,6,2,5,5,4,4,2,3,1,3,2,4,3,5,6,4,3,3,1,3,6,4,4,2,4,3,6,1,0,4,1,4,3,6,0,2,0,2,1,5,5,1,6,5,5,1,6,5,0,0,2,1,0,4,2,0,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,0,2,1,4,4,0,0,2,4,4,5,2,0,4,0,2,0,6,0,6,4,4,6,5,6,0,2,1,4,1,0,4,4,3,4,3,4,2,3,5,2,2,2,2,3,0,3,3,5,2,4,6,3,1,3,6,2,3,2,5,0,0,0,6,6,1,6,1,1,1,0,1,0,1,5,2,1,3,3,4,6,0,3,6,1,6,4,1,6,2,3,2,2,5,0,3,2,6,0,6,6,0,6,3,5,4,4,6,3,3,1,5,0,5,3,1,3,4,5,4,0,3,0,2,4,2,3,1,4,2,1,3,0,0,2,4,1,0,3,2,0,5,1,1,1,5,3,4,6,0,4,6,4,5,5,0,4,2,6,3,5,6,1,4,0,0,5,0,5,4,6,5,2,1,4,6,4,0,5,3,3,4,1,6,5,5,0,5,2,5,4,3,4,4,4,5,6,4,1,3,3,2,4,6,1,3,0,4,6,3,1,2,5,5,1,6,2,2,4,4,5,4,5,4,3,4,3,0,4,6,3,3,6,3,3,2,3,5,3,0,6,5,3,4,1,0,3,1,5,3,5,2,1,0,6,1,6,2,6,1,4,4,4,1,6,6,0,3,6,5,4,6,4,5,5,4,5,6,3,5,0,1,1,3,5,4,4,6,3,0,3,5,1,0,6,0,5,0,0,4,0,1,5,5,1,2,4,0,0,1,5,2,3,4,6,3,3,5,6,5,1,1,0,0,1,1,3,6,3,6,4,6,2,2,3,4,3,0,6,1,5,4,1,6,4,0,6,1,2,4,1,4,1,4,3,4,1,6,6,6,1,0,4,2,1,1,2,3,6,3,1,1,5,6,5,3,5,4,5,1,5,6,1,1,0,4,0,4,2,5,4,6,0,1,3,5,3,1,4,6,4,5,1,4,1,2,1,2,2,3,2,1,5,1,6,1,6,5,5,1,1,3,0,0,1,0,3,5,5,0,3,6,0,5,1,0,1,1,2,0,3,2,0,6,4,6,6,3,1,0,2,3,2,2,3,2,6,4,5,0,0,0,3,1,0,3,4,0,4,2,0,2,6,4,5,6,6,0,1,6,6,6,2,1,6,0,0,5,6,1,0,4,6,5,3,3,4,1,3,0,0,2,5,1,6,2,0,4,5,2,5,2,1,1,6,0,5,0,5,5,2,0,6,5,4,3,1,4,4,5,5,0,5,2,6,3,3,5,2,5,3,0,3,6,5,6,5,3,6,0,3,0,2,5,4,4,6,5,1,3,5,4,6,3,4,0,5,3,3,1,1,4,4,4,3,0,2,4,6,0,0,4,6,6,4,2,4,0,1,3,0,3,4,5,0,3,5,4,0,0,5,0,3,6,2,2,0,4,3,0,0,1,6,3,4,4,1,5,5,3,6,2,2,3,0,6,1,5,6,6,5,5,5,3,3,2,3,6,0,0,2,4,3,2,0,5,1
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,1,0,3,1,1,3,1,5,0,5,5,4,0,1,5,3,1,3,5,1,4,4,5,0,6,5,3,3,4,5,3,2,5,0,1,2,5,4,0,1,2,6,2,2,5,3,2,2,3,0,0,0,0,3,1,5,1,6,5,3,3,2,4,0,2,6,2,1,4,0,3,2,4,2,2,6,0,3,3,3,6,6,3,4,4,5,6,0,3,0,2,5,0,1,5,1,0,2,3,2,3,0,0,5,6,3,6,0,0,6,2,5,2,2,2,5,2,5,5,2,2,3,6,5,6,5,3,5,1,1,0,0,5,5,5,5,0,4,0,6,6,3,5,1,3,6,3,4,5,3,3,3,5,5,2,3,4,3,3,2,4,4,6,1,5,6,4,5,1,6,1,4,5,3,3,6,4,2,5,2,4,2,6,0,3,3,4,1,4,3,5,5,2,1,6,2,4,2,4,5,0,5,0,4,1,3,0,4,5,4,1,3,6,4,0,6,1,3,0,4,4,4,6,0,4,0,4,1,3,2,2,2,5,3,2,3,6,4,0,0,5,1,0,0,5,3,3,1,5,2,0,3,1,2,1,0,0,4,6,2,6,3,6,4,5,0,5,1,0,6,6,1,5,6,6,5,3,6,5,5,2,5,4,3,0,0,0,4,1,2,1,3,5,1,3,2,1,4,3,4,1,1,1,4,6,3,1,0,5,0,1,6,2,3,2,5,4,1,3,5,2,2,2,2,6,3,5,4,4,1,6,4,6,6,4,5,5,2,0,6,0,3,1,1,2,5,6,2,0,2,3,2,4,5,4,4,4,1,3,4,6,3,4,3,6,5,2,2,3,2,4,5,2,6,4,1,6,5,1,5,3,5,2,2,1,4,2,1,6,2,5,6,0,4,4,1,2,6,5,1,5,4,2,6,2,0,3,1,4,6,6,4,1,6,0,1,1,1,5,1,4,1,6,3,4,4,6,6,6,2,6,4,2,0,0,0,3,6,1,5,5,6,5,4,2,6,3,3,3,4,3,4,4,1,5,0,6,4,0,6,4,4,2,2,1,1,2,4,0,6,3,4,2,2,4,4,1,1,6,3,6,1,4,4,6,5,6,0,6,4,1,3,6,0,6,1,2,6,2,3,4,2,5,2,6,6,0,4,2,6,5,4,6,4,6,0,5,0,3,2,6,6,1,6,6,6,1,6,3,2,5,6,5,0,1,3,1,5,6,5,4,2,0,6,2,2,3,2,0,3,6,2,1,4,6,0,3,4,6,3,5,2,6,4,0,6,2,1,6,2,6,6,0,5,6,2,4,1,1,5,0,5,4,6,4,2,2,1,4,0,2,5,3,0,1,2,2,4,3,4,5,3,3,3,3,1,6,2,6,5,2,3,3,5,5,5,1,6,1,6,2,4,5,2,6,4,5,6,0,2,0,0,1,2,4,4,5,6,0,5,3,1,5,5,2,2,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,5,5,2,4,0,6,1,4,6,2,6,3,1,4,1,0,1,5,1,3,6,0,1,2,3,0,3,6,4,0,4,0,5,6,6,4,3,2,3,5,2,6,0,6,6,1,5,4,2,0,5,4,4,6,0,3,3,5,4,6,2,1,6,6,0,5,2,1,5,0,4,1,1,3,1,2,6,4,1,3,2,5,0,1,4,5,5,1,2,0,6,0,2,0,3,4,5,2,5,4,4,3,4,6,3,3,6,2,6,5,1,4,0,2,5,1,4,4,6,3,0,6,3,0,1,4,0,0,4,2,6,1,3,0,0,6,3,4,0,4,6,4,4,5,5,2,4,5,6,1,1,5,0,3,4,0,0,0,5,0,0,1,6,0,0,5,0,0,0,3,1,0,0,1,4,6,4,6,0,4,6,5,5,5,6,3,6,5,5,4,6,4,1,0,2,4,2,0,0,3,3,5,6,2,4,4,1,5,5,1,0,2,3,5,3,6,5,0,0,5,0,1,3,6,1,4,2,0,2,3,5,0,3,1,1,4,1,5,2,4,3,1,3,2,4,4,0,0,3,5,5,6,4,4,1,2,4,3,3,1,3,6,3,3,3,0,5,0,0,6,0,3,6,0,5,6,4,0,1,6,3,5,4,5,6,4,3,0,6,4,5,0,1,2,2,4,6,5,2,6,1,1,5,3,4,4,6,6,1,2,0,1,6,5,1,2,6,0,5,5,0,6,6,3,3,5,2,1,6,2,4,6,5,3,0,0,0,4,3,0,2,2,4,1,4,1,4,0,2,0,4,0,1,6,2,5,1,1,4,5,6,0,5,1,0,5,6,4,3,0,1,6,3,3,3,6,5,6,6,3,0,0,4,4,5,0,3,3,1,5,1,0,4,6,5,1,1,6,0,1,1,3,6,4,5,4,0,0,0,4,5,3,4,3,0,3,4,4,5,0,4,5,3,4,1,0,0,6,4,4,5,1,4,3,2,6,0,1,1,4,3,2,1,3,1,4,3,2,5,5,2,0,5,1,2,4,5,0,3,3,4,3,0,5,5,6,4,5,0,5,1,0,5,5,4,0,6,6,4,3,2,5,1,2,6,0,2,6,6,2,3,0,1,2,3,6,0,6,2,5,5,0,0,0,4,5,6,0,1,1,1,6,4,6,5,5,3,2,4,4,6,1,6,5,2,0,0,5,0,3,4,1,1,4,2,0,5,4,3,0,6,5,1,4,1,3,3,4,5,6,0,3,4,2,2,3,3,1,4,0,2,2,3,0,6,0,2,5,0,4,3,5,1,5,3,0,1,2,6,6,2,4,2,0,5,5,3,2,4,5,1,4,2,3,0,1,3,4,2,2,0,6,5,3,2,0,2,4,3,2,3,0,2,6,5,4,5,2,1,4,3,1,6,0,0,6,3,4,6,6,1,3,1,0,1,0,5,2,6,5,2,3,6,0,4,5,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,6,1,3,2,2,3,1,5,1,0,0,5,5,5,0,0,6,0,3,6,3,4,1,3,6,0,4,6,5,3,2,6,1,1,5,4,5,5,2,1,1,4,5,1,4,5,2,0,4,0,2,6,5,5,4,0,4,4,3,3,4,0,6,0,0,1,6,1,1,3,0,6,0,2,3,1,5,2,6,2,5,4,2,6,5,0,2,2,6,3,5,2,1,3,6,6,4,0,6,0,1,0,0,1,6,6,1,1,5,6,0,6,5,5,4,0,2,5,5,6,3,2,1,6,3,5,5,0,2,0,5,5,5,3,2,4,1,4,5,5,3,0,1,4,0,6,4,0,2,1,0,0,0,2,0,6,5,2,6,4,2,4,6,0,6,1,4,2,6,4,6,6,3,1,0,6,0,1,5,4,3,2,3,4,0,1,1,6,0,0,6,1,3,4,2,3,4,4,4,1,3,4,2,5,5,0,5,2,2,2,3,6,6,3,2,4,6,3,2,4,5,6,0,6,4,6,4,6,3,5,5,4,5,5,5,0,0,0,4,2,2,1,5,0,2,4,0,3,2,0,6,5,6,0,4,3,4,3,5,0,1,2,0,4,6,5,2,4,3,2,6,6,6,4,5,1,0,4,5,1,2,4,3,4,1,4,0,3,6,6,4,2,4,5,3,0,2,6,4,2,5,6,6,2,3,1,4,3,4,3,1,3,5,1,1,2,3,1,0,2,6,3,2,3,1,0,3,4,2,4,5,5,4,6,6,6,5,2,0,2,3,1,5,2,2,4,6,5,1,6,0,5,1,0,5,3,4,5,1,4,5,6,5,4,1,3,4,1,5,0,1,1,4,5,1,0,6,3,2,4,3,6,3,1,5,1,2,1,4,4,0,0,4,1,1,3,2,1,0,4,5,6,3,1,1,3,6,5,0,3,3,4,4,5,1,3,4,1,2,5,1,6,5,3,2,0,2,5,4,0,1,5,4,0,6,3,1,5,5,4,5,3,0,3,1,4,3,3,6,0,3,3,4,2,2,3,1,2,4,4,2,0,1,2,1,2,3,5,4,6,1,4,5,2,1,2,4,4,1,3,4,5,2,2,1,3,5,1,5,5,2,1,2,0,0,1,1,2,0,3,1,2,3,2,2,2,0,1,4,4,2,4,3,4,4,0,2,3,4,1,0,0,6,3,4,1,0,3,6,1,6,1,6,4,2,0,2,2,5,1,1,1,0,3,3,4,5,4,1,0,0,5,0,1,3,6,5,5,5,3,4,6,5,0,4,6,6,0,6,0,3,6,5,4,4,0,2,2,2,6,6,6,2,6,4,0,0,3,1,5,1,3,0,6,5,6,1,0,0,4,1,5,1,1,2,4,1,4,1,6,4,6,6,2,2,1,2,4,2,4,2,4,3,2,3,3,2,5,5,2,4,3,6,4,3,1,5,6,1,0,2,3,2,0,1,6,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,2,6,6,4,1,3,5,1,2,2,1,1,3,6,0,6,2,2,0,1,1,4,4,6,2,1,2,0,4,3,1,0,2,3,2,1,3,3,3,1,1,4,2,5,6,2,4,3,1,4,3,6,6,5,6,1,1,1,2,3,0,4,6,2,3,4,4,2,5,3,1,1,2,5,1,1,3,5,4,3,6,5,6,1,2,0,0,1,5,6,6,2,6,5,2,5,2,1,5,6,5,2,5,3,1,6,0,6,6,5,1,4,0,4,6,5,0,2,0,5,1,0,1,2,1,3,5,0,3,2,4,3,6,6,3,1,2,6,6,0,6,1,5,4,4,3,1,6,6,2,3,1,1,3,1,3,3,2,3,6,4,1,4,4,1,2,1,4,2,0,5,5,1,1,2,1,5,2,5,0,4,1,3,0,1,2,4,0,0,6,4,2,4,3,3,1,0,6,2,2,6,2,3,6,4,3,3,2,6,5,5,1,0,6,5,2,4,3,1,4,6,2,0,3,2,5,4,6,6,0,2,3,6,2,6,0,1,1,0,3,0,3,6,5,5,6,6,6,1,3,0,5,1,1,0,4,1,1,6,4,5,1,2,0,1,5,2,3,0,5,4,1,3,4,4,4,2,6,1,0,4,2,3,0,6,3,4,6,3,5,1,3,2,3,2,3,4,0,1,1,6,5,2,3,2,0,3,2,0,0,3,4,1,6,4,5,4,0,3,4,3,3,2,2,2,1,6,1,2,5,1,2,6,6,3,0,5,4,1,1,4,3,2,4,4,3,0,5,6,3,2,1,6,3,5,0,2,2,4,3,3,3,5,2,6,3,6,5,0,2,3,4,1,1,5,3,2,0,2,3,6,2,0,1,2,6,4,3,6,0,5,6,2,2,4,2,4,6,1,6,6,4,2,6,4,2,3,6,4,4,0,3,0,3,5,5,4,1,4,0,0,5,4,4,5,4,0,4,2,6,0,2,4,0,0,0,1,0,5,4,3,2,0,1,5,3,0,0,6,1,1,2,3,2,6,1,1,5,6,6,0,2,0,5,0,1,0,3,3,6,5,5,0,0,0,0,2,2,2,5,3,0,4,0,4,4,6,6,4,6,2,6,4,0,1,0,3,2,2,0,4,5,4,2,1,3,4,5,0,5,5,2,4,5,6,0,6,3,5,3,5,5,2,2,2,1,0,3,5,4,3,1,3,0,0,0,1,1,3,3,1,5,2,5,0,1,3,2,1,0,1,6,2,2,5,6,3,5,1,3,0,1,4,3,6,3,5,6,1,1,4,4,6,4,1,1,1,6,2,3,3,6,3,6,1,5,0,1,4,4,4,6,0,0,3,3,3,1,1,3,2,0,4,2,0,5,2,4,2,6,1,1,0,4,5,5,4,3,4,4,1,6,4,0,6,3,3,2,6,0,4,2,2,1,0,5,6,3,0,2,2,2,3,5,4,1,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,6,3,4,4,4,3,5,1,6,4,1,1,0,5,2,4,4,2,5,6,0,2,4,3,4,0,3,1,2,6,6,4,6,3,5,6,5,6,0,2,0,4,3,6,3,5,6,2,1,5,1,2,4,1,5,1,4,1,0,4,3,3,6,3,1,1,1,4,2,0,4,3,0,0,5,1,4,0,1,2,4,6,2,1,4,2,2,5,0,5,5,1,5,2,4,3,2,6,5,3,0,3,5,0,5,0,0,4,2,2,5,6,5,4,5,0,2,0,1,4,2,2,3,3,3,6,4,1,6,6,1,2,0,0,2,5,4,6,1,0,2,4,3,4,1,6,1,5,6,6,3,2,1,6,0,3,1,2,6,3,1,1,5,4,6,1,0,0,5,3,1,0,1,0,1,2,6,3,5,3,0,6,0,4,3,4,1,1,4,3,1,0,3,5,3,5,1,1,3,5,6,2,4,2,0,1,1,2,0,4,5,1,0,1,3,2,6,5,2,6,6,0,0,6,1,1,0,6,1,4,6,2,3,3,5,6,4,5,3,5,2,3,5,0,1,4,4,5,3,6,4,2,4,4,6,0,0,0,3,2,3,1,5,3,1,4,6,0,1,4,4,6,4,2,0,0,1,2,2,0,1,3,6,1,2,4,0,3,0,6,6,5,5,5,0,2,1,1,5,6,0,0,6,1,2,5,3,5,1,2,3,6,3,6,0,0,3,4,2,1,0,4,6,4,1,0,1,3,4,2,3,1,6,2,5,3,0,2,4,5,2,0,0,6,4,0,1,1,6,6,6,1,0,0,6,6,2,6,3,1,0,5,5,3,3,5,4,2,5,6,5,0,1,3,5,3,2,5,0,2,3,3,3,5,5,4,0,2,4,4,5,2,2,4,5,3,4,1,3,1,3,2,2,1,4,3,1,3,1,6,6,4,3,5,0,1,1,1,6,5,2,1,0,1,4,6,3,0,1,1,6,6,2,5,3,3,1,6,0,1,3,4,0,4,5,2,1,2,0,0,3,2,5,3,3,6,4,5,3,4,3,3,6,4,1,0,3,6,6,6,1,3,3,1,3,3,5,5,0,6,0,6,2,3,0,0,5,2,1,0,4,1,5,5,5,3,4,6,1,4,1,6,4,5,5,5,3,4,2,5,1,5,1,4,4,2,6,2,1,0,6,6,3,0,2,2,5,4,1,1,3,0,5,6,2,5,6,5,3,5,2,2,4,4,4,1,4,5,5,0,6,4,6,5,5,6,5,5,1,6,2,6,1,5,6,3,1,2,6,0,3,5,5,2,2,2,0,1,6,3,2,4,6,6,3,3,1,2,0,2,1,6,3,5,1,0,4,6,3,0,3,1,4,6,2,4,0,6,6,5,6,6,2,3,5,3,3,4,3,2,4,4,4,0,6,2,5,1,6,0,1,2,6,1,0,3,5,3,5,4,3,2,4,5,5,6,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,6,1,2,4,5,4,2,2,3,2,0,5,3,2,2,0,6,6,5,5,2,1,2,1,2,5,5,1,0,3,2,2,5,6,3,2,6,3,1,0,4,0,2,3,1,6,5,1,4,6,4,5,0,2,2,2,2,4,0,3,5,2,2,5,0,0,0,1,6,1,5,4,2,2,1,3,5,4,0,0,5,5,1,4,6,1,6,2,2,0,3,2,4,3,5,3,3,5,2,6,1,3,4,6,6,4,0,5,6,2,4,1,3,0,4,4,6,2,6,6,5,3,0,2,3,2,2,2,2,3,2,6,5,4,4,3,3,1,1,4,1,5,5,0,5,3,0,0,2,5,4,6,4,4,2,3,6,0,4,5,1,1,1,6,6,3,2,2,6,0,1,2,0,0,0,5,3,5,0,6,5,1,1,4,2,5,1,2,5,6,2,3,5,2,2,5,5,5,3,6,2,6,1,0,1,1,5,1,3,3,3,1,0,1,2,2,0,1,1,0,0,3,1,3,5,6,3,2,0,4,5,3,1,2,1,4,0,4,6,6,4,4,4,6,4,3,1,3,1,1,2,6,2,3,4,4,2,4,6,5,6,1,4,2,5,5,2,5,3,6,2,4,4,5,3,2,1,0,3,2,6,3,3,0,4,2,6,2,3,5,6,3,0,5,5,6,2,1,5,6,1,4,0,1,3,0,6,1,3,0,0,4,1,0,4,5,6,1,6,4,0,4,4,0,2,2,0,3,0,3,1,0,5,5,2,2,5,6,1,3,0,0,5,2,6,5,2,1,0,3,6,3,2,4,3,0,1,5,1,2,0,5,5,6,5,3,2,4,1,0,3,6,0,3,1,5,0,6,5,5,4,1,4,3,5,4,6,5,1,5,1,0,3,3,6,1,2,3,0,4,0,1,4,4,0,5,2,2,2,1,6,5,2,5,1,3,5,3,6,1,6,3,6,5,1,3,6,1,0,6,0,2,4,3,5,2,2,0,2,0,3,1,5,0,6,3,5,4,0,2,3,1,3,6,1,6,4,6,6,3,0,5,4,0,4,1,0,5,6,2,3,4,6,2,1,4,6,0,5,5,6,0,4,6,4,2,6,0,5,3,4,5,5,2,2,3,5,0,6,3,0,2,0,2,1,0,2,2,4,5,4,6,6,0,1,1,1,5,5,5,2,4,0,4,5,0,5,6,4,3,3,4,6,3,6,5,1,3,3,0,2,1,3,2,2,5,4,4,3,5,4,4,4,5,6,1,5,1,5,5,5,2,5,6,5,3,4,1,5,0,1,4,3,2,4,4,0,3,5,6,0,6,3,0,4,5,2,4,0,5,0,6,0,1,5,1,2,0,6,1,2,5,4,0,3,5,6,3,2,0,5,0,4,4,3,1,3,3,0,4,5,4,2,6,2,5,4,0,5,5,5,3,0,0,1,3,1,0,6,0,4,3,5,3,3,6,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,4,2,1,4,3,6,4,0,4,3,0,1,4,3,6,4,0,6,5,3,1,2,5,0,4,5,0,1,2,0,4,1,0,4,3,6,4,5,6,0,1,6,2,2,4,6,3,4,6,0,3,3,5,6,2,6,1,6,0,4,6,0,5,2,3,4,6,6,6,2,5,2,4,0,4,6,5,0,6,1,0,4,2,4,3,2,2,6,6,0,5,2,1,6,3,3,4,1,2,2,2,6,6,6,5,4,1,4,5,4,4,4,5,4,0,6,2,4,4,3,1,3,6,5,6,1,1,6,5,1,4,5,6,4,4,2,1,6,5,6,4,1,3,3,5,0,5,2,4,1,0,3,3,2,1,4,4,0,0,0,6,1,0,2,1,4,4,5,4,4,1,2,3,5,1,4,0,0,0,1,3,5,6,1,6,2,6,4,0,2,2,3,0,1,2,3,6,4,2,1,0,4,1,5,2,4,4,1,1,3,6,0,0,2,0,3,3,4,0,2,4,0,2,0,3,0,3,3,2,5,1,2,5,2,3,0,3,3,6,2,6,3,0,1,2,4,6,3,0,4,2,1,1,5,6,6,6,5,6,4,3,1,3,5,0,6,2,1,5,1,1,4,2,3,1,1,4,3,3,3,6,4,4,4,0,1,0,3,5,6,1,2,0,6,3,1,5,0,4,1,4,2,5,2,2,2,5,4,3,1,1,3,5,4,1,3,5,2,5,1,4,3,3,6,0,0,6,3,0,2,6,1,4,3,4,1,6,0,3,0,1,4,1,4,1,1,1,5,5,4,0,2,6,5,0,2,4,6,6,1,3,4,4,5,5,4,6,4,2,4,3,1,4,5,4,0,4,6,0,2,5,6,6,3,6,1,1,2,3,3,1,0,2,6,0,6,2,6,1,6,2,3,2,2,4,5,4,5,3,6,5,6,3,4,6,6,4,3,0,4,6,0,3,6,2,4,4,5,2,4,4,2,5,3,4,4,3,1,3,3,2,0,0,5,0,3,3,5,4,3,2,6,0,0,5,0,2,6,5,4,0,6,0,1,4,2,4,5,2,3,6,3,3,1,5,0,3,1,5,3,6,3,1,1,6,3,1,1,6,2,3,1,2,6,4,3,0,4,1,2,3,2,2,0,4,4,1,2,2,3,1,3,6,0,4,0,0,3,5,3,2,5,6,6,0,1,6,2,3,5,1,5,5,4,6,3,6,1,4,5,5,3,0,5,6,1,1,0,2,4,4,1,1,0,4,6,0,2,6,1,3,2,5,5,1,2,2,4,0,3,4,5,2,2,1,2,4,6,1,4,5,4,5,6,3,2,4,6,4,3,3,4,3,1,6,5,5,0,4,6,0,4,6,6,1,3,1,0,2,1,4,0,6,1,2,6,0,5,4,6,4,2,6,4,2,5,6,2,4,1,5,4,3,5,3,3,5,2,0,5,5,1,0,3,6,5,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,5,3,5,3,1,3,2,6,2,6,4,5,5,0,0,3,5,2,3,5,1,1,4,3,5,2,6,1,3,3,5,0,1,5,0,1,5,5,3,4,1,0,0,6,0,3,0,4,3,2,4,3,5,6,4,5,6,5,4,5,5,2,0,1,4,1,6,0,6,1,1,4,4,6,1,5,3,4,6,5,2,2,1,1,1,5,3,0,4,2,6,3,0,4,3,0,2,3,5,4,5,5,3,2,2,4,4,0,5,4,5,3,2,6,3,6,4,3,0,5,4,3,6,1,6,6,3,3,4,2,3,4,1,2,0,4,1,5,0,2,2,5,4,1,3,1,0,2,3,0,6,4,0,0,4,5,5,1,6,1,3,2,5,4,3,0,4,4,0,6,4,1,1,3,1,3,4,4,5,2,3,3,4,3,3,2,4,2,2,4,1,0,5,2,0,4,4,5,3,0,4,2,3,2,1,2,3,5,5,1,4,4,3,2,6,6,6,0,6,1,4,1,0,4,2,4,5,0,4,5,3,4,0,6,5,2,2,5,6,5,6,1,5,4,1,5,2,1,0,5,5,2,6,2,1,3,0,6,6,6,5,3,0,2,2,3,3,4,6,2,4,2,3,5,1,3,2,0,0,3,2,0,1,2,3,0,6,5,5,0,1,2,6,0,6,4,3,6,4,2,5,6,3,5,5,2,0,5,4,3,2,2,4,3,2,5,5,0,5,3,5,5,2,5,1,1,1,1,2,5,6,0,0,2,5,0,6,2,1,3,1,3,6,0,6,6,3,5,1,1,1,3,2,1,3,5,5,6,0,4,2,6,5,1,0,0,1,6,6,3,2,5,6,2,4,4,3,0,0,0,2,2,4,6,2,0,4,5,2,3,3,1,2,5,1,4,4,4,1,0,3,1,4,5,5,5,0,3,5,5,0,0,5,2,5,0,4,6,5,4,5,4,5,6,3,4,4,2,6,0,0,1,1,4,0,0,0,3,6,4,0,4,1,2,6,3,4,1,4,1,2,5,0,4,3,6,5,3,6,3,0,1,0,0,1,3,6,2,4,0,6,0,4,3,5,2,0,4,2,4,3,0,4,0,3,0,0,0,4,3,5,2,2,4,2,1,2,5,0,1,6,5,1,4,6,4,4,0,0,1,3,0,1,5,3,5,3,3,4,1,5,4,5,6,6,1,0,0,1,0,0,6,1,4,5,6,3,1,4,6,5,5,4,3,0,0,0,4,5,5,3,0,2,2,1,0,5,3,0,5,0,6,4,1,2,5,3,5,3,2,4,5,3,5,1,6,3,3,5,1,3,1,6,1,3,6,1,5,0,2,4,5,6,4,0,1,1,5,2,0,1,2,2,4,5,1,5,1,1,5,6,1,1,2,3,3,1,6,1,3,5,0,5,6,0,0,5,5,0,0,2,0,5,0,4,0,6,3,6,4,3,0,1,3,0,2,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,3,2,3,0,3,6,6,5,6,0,4,3,4,4,5,1,5,2,3,2,4,1,2,5,0,1,2,3,4,2,3,5,1,2,5,1,0,1,0,2,0,1,2,3,0,5,6,5,1,1,6,0,2,0,5,4,3,5,3,2,5,2,0,4,4,1,6,0,0,5,0,3,1,3,1,2,4,5,2,0,5,6,0,6,5,3,5,3,3,3,5,2,5,6,3,0,4,2,0,5,5,3,6,5,5,2,4,1,0,4,1,1,6,2,0,5,0,0,4,5,5,3,5,3,6,1,4,5,0,1,4,3,0,3,4,5,5,4,5,6,0,6,3,4,6,1,4,6,0,4,5,1,4,4,0,0,5,6,0,4,5,5,6,4,2,4,2,3,6,2,5,3,5,1,2,2,0,1,6,0,3,5,4,1,6,2,3,3,5,3,6,3,6,4,1,5,1,0,1,6,0,1,1,2,2,2,0,3,0,5,6,3,3,5,2,0,5,0,5,2,3,3,1,5,5,0,1,3,4,3,3,2,1,1,3,0,6,3,5,3,5,6,0,4,6,1,5,5,3,6,6,1,4,0,1,5,6,2,2,6,3,6,5,3,1,0,1,3,0,0,4,2,5,0,5,0,6,2,5,1,4,5,5,2,4,1,5,5,4,0,2,5,0,2,2,5,2,4,3,2,6,0,1,0,4,5,3,0,5,4,4,5,0,6,5,5,4,4,3,0,0,4,1,5,0,5,6,4,6,5,0,5,4,5,0,4,1,0,4,2,6,1,3,0,4,0,0,1,5,0,5,5,6,0,2,1,6,0,4,0,5,4,2,2,4,1,6,1,2,5,2,1,3,1,2,1,3,3,2,6,5,0,4,3,5,3,5,1,0,1,2,6,5,1,3,4,5,0,6,3,0,0,1,0,1,6,3,3,1,4,5,2,1,6,1,2,1,4,0,6,3,0,3,2,5,2,4,5,1,0,6,0,0,1,2,2,0,5,4,0,4,5,1,5,4,4,1,5,1,6,1,2,2,6,3,1,0,2,5,1,2,6,2,3,5,0,2,0,4,5,2,6,0,5,6,2,4,3,3,0,3,5,0,0,6,3,3,6,0,0,3,5,3,4,6,5,3,5,1,0,2,5,4,1,4,0,6,3,6,5,6,1,0,5,5,2,2,5,2,5,6,1,4,4,6,2,3,2,3,0,3,4,6,6,0,0,6,0,3,0,5,4,0,1,3,6,5,2,4,2,1,6,0,0,3,6,6,6,0,2,2,6,4,6,4,0,6,2,4,2,4,3,2,5,2,2,3,0,0,3,5,5,3,1,6,3,3,2,4,2,1,5,6,3,5,4,3,6,4,6,1,5,4,4,4,6,4,0,6,0,1,0,1,5,0,6,4,0,2,2,6,4,3,0,4,3,2,6,5,2,5,1,3,2,6,3,0,1,1,6,2,1,4,6,2,5,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

2,0,1,2,2,2,5,4,1,0,3,6,1,2,6,3,4,0,2,5,6,1,2,4,3,5,4,4,6,6,3,6,0,4,1,4,4,5,3,5,2,4,3,5,3,0,5,6,5,2,3,0,2,2,5,0,2,4,5,6,4,2,0,1,1,3,5,6,1,0,1,3,2,5,0,5,6,2,4,6,2,6,4,5,4,5,2,1,2,0,3,0,0,0,3,0,2,5,4,6,5,1,3,2,3,5,5,0,4,5,4,3,0,0,2,4,0,0,4,3,3,0,6,6,2,4,0,0,1,5,0,5,2,2,2,1,0,3,2,0,1,5,1,2,1,3,0,2,6,0,3,3,0,3,6,2,0,1,5,0,6,0,3,5,4,6,4,1,6,3,5,0,5,2,4,5,1,2,0,5,5,0,5,4,2,3,5,1,0,2,6,3,1,6,5,1,1,5,1,5,1,5,0,0,2,1,0,5,0,4,2,3,5,6,3,2,4,1,0,3,0,2,3,1,6,0,3,0,4,0,3,1,0,1,6,0,0,3,2,5,1,3,6,4,6,4,3,5,3,5,4,5,4,0,6,4,2,5,4,1,3,4,5,6,1,0,2,0,5,3,3,1,3,5,0,5,2,3,1,2,6,5,4,2,5,6,1,3,1,5,6,2,6,3,1,3,0,6,2,5,1,5,2,1,0,0,5,4,6,3,0,2,3,1,0,0,6,4,2,6,1,6,3,6,1,5,6,5,4,3,0,6,0,1,5,6,1,6,6,6,4,0,3,2,2,5,4,0,2,0,0,1,0,3,5,0,0,1,4,1,3,6,1,0,1,4,1,6,2,2,0,0,5,4,3,3,4,1,6,3,5,5,6,5,6,6,3,6,4,2,0,0,6,3,4,5,3,5,0,6,0,6,3,6,6,6,4,0,0,3,4,4,6,0,2,6,0,5,1,6,4,2,3,5,2,1,0,3,0,0,5,6,1,0,5,5,3,6,6,2,1,2,6,5,6,5,5,0,0,3,1,4,6,1,2,3,5,6,4,3,4,3,6,3,3,3,2,6,2,0,5,4,5,5,1,4,2,3,5,2,6,0,0,2,2,3,5,5,6,4,6,6,0,2,3,0,0,1,2,5,6,2,1,4,6,2,1,0,1,2,5,2,3,5,1,3,6,0,2,2,5,3,0,1,2,3,4,3,0,2,3,5,2,3,2,3,1,6,6,5,4,0,5,2,0,0,1,4,5,5,0,5,2,0,3,0,2,4,3,0,5,4,0,0,6,1,6,0,6,6,5,2,5,3,4,1,1,6,4,0,3,5,0,4,1,3,5,4,0,6,1,1,0,1,3,0,1,0,2,6,0,2,0,6,1,1,4,6,4,6,1,0,4,4,2,4,4,0,0,1,2,2,2,1,2,2,3,0,6,3,5,2,3,4,0,5,1,1,1,0,0,0,4,0,5,5,5,4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,3,3,6,6,1,5,3,6,2,3,2,6,1,2,6,0,3,1,4,5,6,1,4,3,5,5,0,4,0,3,2,3,0,4,5,5,2,1,1,5,4,4,4,3,5,3,3,1,3,0,3,0,1,3,2,0,6,4,1,4,0,3,1,4,2,0,0,6,4,1,0,2,2,2,1,1,6,5,5,4,5,2,1,2,4,0,4,4,1,6,6,5,1,2,5,1,3,4,6,5,3,6,3,2,6,5,6,5,0,3,5,2,3,3,5,4,1,0,1,1,5,5,0,5,1,2,1,3,4,3,0,1,1,6,2,5,0,0,5,3,3,2,5,6,3,1,6,2,1,1,6,3,6,5,3,2,4,6,6,0,1,4,1,4,3,4,4,3,1,0,1,5,0,0,4,5,2,3,6,1,0,1,6,2,5,5,2,0,2,1,0,2,3,6,4,6,6,6,5,0,6,6,5,3,2,0,4,2,6,3,6,6,4,1,0,5,1,5,5,0,1,3,3,5,4,6,1,1,4,6,5,6,4,6,4,3,1,3,6,0,5,1,2,5,0,2,5,5,0,0,0,4,1,6,0,1,6,2,0,5,0,0,4,3,3,2,1,5,0,1,2,5,2,0,3,5,4,2,2,1,5,0,5,3,6,2,0,0,1,5,4,4,0,5,0,6,4,2,0,0,6,4,4,1,6,1,4,4,4,1,4,6,5,4,5,1,5,6,3,2,2,1,1,4,6,6,5,2,1,3,1,0,4,0,1,0,4,6,2,0,2,2,6,1,5,0,6,5,1,4,5,3,1,1,2,3,0,6,6,4,1,4,0,2,1,0,1,3,2,5,5,5,1,1,0,6,0,1,4,6,0,5,2,0,6,3,0,4,5,5,5,2,0,6,2,1,0,4,5,1,0,4,6,4,0,1,2,5,1,5,2,6,4,3,5,1,0,6,2,6,6,2,0,3,4,5,1,4,6,4,0,3,4,6,4,0,6,3,5,6,5,0,4,0,4,3,2,1,4,0,5,2,6,3,1,3,5,4,6,5,2,3,1,5,1,5,1,0,2,6,2,1,5,1,3,2,0,2,5,1,0,0,2,1,1,5,6,6,3,6,6,1,5,0,2,0,5,6,1,1,4,3,4,2,2,6,3,2,0,4,5,5,0,0,3,1,0,0,5,4,0,6,3,3,4,4,3,4,1,6,0,2,2,2,6,3,1,1,6,5,4,3,2,0,0,6,2,6,2,3,5,4,2,1,0,4,1,2,4,4,6,0,3,4,4,4,1,6,5,5,3,5,6,6,1,1,0,6,0,1,2,5,5,2,6,2,2,0,0,1,0,6,5,6,2,1,5,6,2,2,2,4,4,2,6,3,4,1,6,0,5,0,6,4,6,5,4,4,2,4,5,2,5,6,6,1,0,0,4,5,3,0,0,4,6,4,2,2,3,3,3,4,0,4,3,5,6
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

4,1,1,4,2,1,2,4,1,6,0,3,0,0,4,2,3,3,1,2,1,6,1,2,1,3,3,2,3,3,3,0,4,0,0,0,6,5,6,0,6,6,2,6,4,3,5,3,3,5,0,2,1,0,1,5,4,2,0,0,6,5,1,5,2,6,4,0,3,1,3,0,0,0,1,4,4,2,4,0,4,5,3,3,6,6,0,3,5,4,6,1,6,0,3,2,5,1,1,3,1,6,1,1,0,6,5,0,4,4,2,6,2,3,5,5,2,6,6,3,5,3,0,4,5,1,6,5,1,4,1,5,2,2,6,1,4,0,1,1,4,6,4,6,1,3,6,0,5,1,6,4,5,4,5,4,6,1,3,0,5,3,6,6,1,0,5,6,2,2,1,6,1,4,6,4,1,2,2,3,4,3,4,0,3,5,3,6,2,1,4,2,3,2,4,2,2,5,4,1,2,4,2,4,2,3,2,6,4,4,2,5,5,4,3,4,5,3,1,2,2,5,6,2,5,0,0,6,5,1,4,3,2,3,2,2,2,5,6,1,1,4,3,5,6,4,0,0,6,5,2,6,0,2,0,4,0,5,1,3,6,4,2,4,6,5,4,4,4,6,6,1,5,6,5,4,4,2,0,3,0,0,4,0,4,1,0,3,0,3,6,0,4,2,2,0,2,0,3,4,3,0,3,0,6,1,4,5,5,6,5,4,6,2,1,5,1,5,0,4,4,2,2,3,1,0,0,3,2,0,6,5,6,2,2,2,5,5,6,5,6,0,6,6,3,4,4,0,4,5,0,2,4,3,6,1,0,0,2,5,6,6,2,1,6,2,3,5,0,1,1,2,4,1,4,6,5,2,2,1,6,1,3,6,4,4,1,5,0,2,0,6,1,2,6,1,5,5,0,6,4,2,6,1,3,3,5,4,1,6,5,5,4,0,1,0,0,2,6,2,3,6,1,0,0,1,5,5,5,2,3,0,4,4,3,6,1,4,2,5,0,3,6,1,1,6,3,5,0,0,6,2,6,3,2,3,3,5,3,1,6,0,3,6,1,6,1,6,4,5,2,4,5,5,1,3,6,5,6,1,2,1,3,2,0,6,2,1,1,3,4,2,1,6,3,1,0,4,5,6,4,6,3,5,6,2,5,2,2,6,6,3,3,6,5,3,6,6,1,1,5,2,1,4,5,5,5,1,3,0,6,0,6,0,5,4,6,5,6,6,0,6,1,0,3,6,1,3,2,0,6,1,1,1,5,2,1,1,4,4,0,4,4,5,0,1,2,6,0,1,2,1,0,5,4,1,6,0,1,4,3,1,2,4,1,0,2,0,1,6,4,5,2,4,2,1,2,2,2,1,0,5,4,5,1,1,4,0,2,0,6,6,6,5,4,4,3,1,6,4,0,1,1,3,4,5,4,3,1,1,4,5,6,5,6,2,1,5,2,3,3,5,2,6,0,2,2,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,6,3,1,2,3,3,5,0,4,4,2,4,6,0,0,1,6,6,1,1,3,6,1,5,6,2,4,0,3,5,3,1,1,1,0,6,2,5,2,0,0,6,6,0,4,4,3,6,5,0,1,4,0,6,1,0,1,5,5,1,5,2,4,3,3,5,1,5,4,6,0,5,0,1,4,1,5,2,0,5,6,2,5,4,6,0,5,4,0,0,6,1,3,3,3,0,4,6,3,6,2,1,4,1,3,3,0,0,0,6,3,4,6,0,0,3,2,1,5,0,1,4,1,6,1,2,2,4,5,0,6,2,4,2,2,4,0,5,2,6,3,6,4,3,1,4,2,3,1,5,1,3,1,2,3,0,5,6,3,1,6,4,5,5,2,6,2,3,4,3,0,5,1,0,1,5,4,3,5,5,3,5,2,0,2,4,2,0,4,4,5,3,4,5,5,6,3,4,4,1,1,1,5,0,4,5,3,6,2,3,3,2,3,2,4,5,2,3,2,5,0,0,5,6,2,2,3,6,3,4,1,2,2,5,5,4,5,1,4,6,0,0,6,4,0,5,3,2,4,3,3,2,6,1,3,5,5,5,2,1,4,1,3,2,2,3,3,6,0,2,5,1,6,3,4,4,6,3,3,6,2,3,5,1,3,0,4,1,5,5,5,2,0,0,3,4,2,1,0,6,5,1,2,3,3,1,1,5,0,0,5,5,2,5,2,3,2,3,1,0,1,5,6,1,3,3,4,6,6,3,1,4,3,2,3,5,6,2,0,6,2,6,6,1,1,1,5,1,3,5,3,0,0,2,6,3,0,2,1,4,5,3,6,6,4,1,6,2,0,2,0,5,4,2,1,5,2,3,5,1,3,5,5,6,1,3,0,5,3,1,0,6,4,2,0,6,4,3,5,5,2,0,3,2,4,0,2,5,4,3,3,3,2,3,0,5,1,3,4,5,1,1,1,3,4,1,4,6,3,3,0,5,6,0,2,4,0,1,1,4,3,0,1,6,1,5,6,2,5,6,5,4,4,1,6,3,0,1,4,6,1,5,6,0,0,1,2,3,4,2,1,1,1,5,0,4,4,0,2,5,0,3,5,5,6,3,2,0,4,4,5,3,1,4,6,6,3,5,0,5,1,1,4,3,1,4,0,2,3,5,6,6,4,0,0,4,3,1,2,1,3,4,0,5,6,6,2,3,6,2,3,3,5,1,5,0,6,4,3,5,6,1,0,3,3,6,4,6,1,3,4,3,6,3,4,6,0,3,6,4,6,0,3,3,5,5,0,4,1,6,5,3,2,6,2,0,3,6,4,5,0,0,2,6,1,0,1,6,5,3,4,1,1,3,0,2,0,6,1,0,3,2,2,0,5,2,2,2,2,5,3,4,6,4,4,3,3,1,3,4,6,3,6,1,4,0,0,4,1,2,5,6,3,2,6,1,2,5,0,4,1,0,6,1,1,3,4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,2,0,3,0,2,5,5,1,3,4,4,6,6,2,4,4,6,4,6,1,4,0,5,1,2,5,3,5,1,1,4,3,3,4,0,6,4,6,2,0,4,6,4,1,5,1,6,5,4,5,4,0,4,0,2,4,4,0,2,4,3,1,3,4,4,0,2,3,3,0,6,3,4,3,6,2,0,0,1,0,1,3,5,2,4,5,4,5,3,0,6,1,2,3,4,1,4,5,6,2,4,5,5,0,1,2,2,2,1,0,1,5,0,4,1,0,2,0,6,1,4,1,0,3,6,0,0,5,0,5,4,5,2,0,2,4,5,1,3,4,2,3,2,5,3,3,3,4,5,6,0,6,5,2,5,5,5,1,3,1,5,4,6,5,0,6,2,5,2,1,5,6,1,5,1,6,6,1,3,1,6,2,6,1,0,5,1,1,3,1,0,5,1,4,2,2,4,1,2,6,5,3,4,5,5,1,2,4,5,4,6,0,3,4,0,1,6,5,5,0,3,2,5,0,4,5,5,4,2,0,1,6,6,2,6,2,4,2,1,6,6,0,3,0,2,4,2,6,2,4,6,1,1,5,2,3,1,3,3,6,4,6,5,3,0,3,3,4,5,1,3,2,6,6,1,5,0,0,1,6,5,1,3,5,0,5,1,6,0,6,5,1,2,6,6,6,2,5,4,0,5,0,1,0,1,1,6,0,2,2,2,5,4,0,3,3,2,3,6,0,1,5,0,2,0,0,1,2,5,0,5,4,4,0,6,6,5,4,4,4,5,4,5,1,3,6,4,2,6,4,1,6,3,3,6,5,0,3,4,2,2,5,6,6,0,3,0,6,5,2,4,6,3,6,0,1,1,2,0,1,0,5,1,3,6,6,4,0,3,4,0,1,4,4,3,6,3,0,0,6,6,0,2,5,3,3,3,6,6,5,2,5,3,6,0,0,4,3,6,2,0,4,4,4,3,0,6,2,6,2,4,2,6,1,2,2,1,4,6,3,4,1,1,2,4,0,5,2,0,3,2,3,0,2,6,4,4,5,3,3,4,0,0,0,4,0,3,2,0,1,1,6,2,5,5,1,0,5,0,6,1,6,3,5,0,5,4,4,1,1,5,2,0,0,5,1,1,0,0,5,3,3,3,6,0,4,1,2,1,3,5,4,2,0,5,6,0,0,3,0,2,6,1,2,3,1,1,4,3,6,6,4,0,4,6,4,6,3,4,3,2,4,2,5,6,2,0,1,0,2,3,5,5,3,1,0,6,2,5,2,0,0,2,4,4,6,5,2,1,2,5,0,4,2,3,1,3,6,2,1,2,1,4,1,5,2,4,2,4,3,0,0,4,5,2,5,1,5,6,1,1,2,1,1,2,4,1,6,4,6,2,4,0,3,5,5,0,6,1,6,1,2,3,5,0,0,6,1,1,3,0,5,4,4,5,0,6,3,5,6,1,3,3,1,5,2,2
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,4,0,6,6,2,6,0,4,6,4,2,4,0,6,1,2,5,2,6,6,0,4,2,4,6,1,6,1,4,0,4,4,4,2,3,1,5,0,2,4,5,0,6,6,0,5,6,1,2,4,0,5,4,1,3,0,4,0,6,4,2,6,6,2,2,0,3,1,0,0,0,1,6,2,6,2,2,6,2,3,0,0,4,1,4,1,0,2,1,1,3,3,3,2,3,5,5,6,1,3,1,1,0,3,4,3,5,5,3,3,4,1,3,0,2,0,4,0,4,3,4,6,3,2,1,5,2,3,0,3,2,4,6,4,0,3,5,2,2,6,5,5,5,4,4,3,4,0,0,4,3,6,6,4,4,1,0,4,6,4,3,6,5,6,6,3,0,5,4,3,1,0,0,3,3,1,1,3,4,6,6,4,1,4,2,1,2,5,2,5,2,4,1,1,6,3,3,2,0,1,0,1,1,5,2,4,6,4,6,3,6,4,3,5,4,3,4,2,3,3,0,3,1,0,3,0,1,3,6,3,6,6,5,5,6,3,2,3,5,3,1,0,4,2,3,3,2,3,0,1,1,2,1,2,3,3,1,2,5,1,5,3,4,5,3,1,5,0,2,3,0,3,4,1,4,1,5,1,0,5,6,1,0,1,4,6,2,0,6,5,4,5,1,5,4,3,1,4,3,5,4,6,5,3,4,5,3,2,3,1,3,1,3,4,4,6,2,6,1,2,0,3,2,0,4,4,0,0,4,6,4,6,2,3,0,5,3,2,6,0,2,6,3,0,1,2,5,4,6,5,4,0,6,1,1,0,2,5,1,0,2,0,2,2,1,4,3,1,0,0,4,2,1,1,5,5,3,3,1,5,3,0,2,0,1,2,1,6,3,5,4,2,6,5,4,3,2,3,4,3,0,2,4,1,1,3,0,3,0,4,4,2,2,5,0,0,4,4,4,1,4,3,4,3,6,3,5,1,5,1,3,1,3,5,3,2,6,2,3,5,1,4,6,0,6,5,2,5,4,5,2,4,6,2,5,1,4,6,2,6,1,5,1,6,1,2,2,3,4,4,2,3,2,5,2,4,4,0,5,1,1,1,5,2,1,4,5,5,5,1,6,4,6,1,4,2,6,6,1,6,4,6,6,6,6,1,0,6,6,0,5,5,0,1,1,3,2,6,2,1,1,1,1,0,5,5,4,1,6,6,6,5,1,2,6,3,2,1,6,0,6,3,4,0,2,2,4,5,3,3,6,1,5,2,4,4,6,0,5,4,3,3,4,3,3,3,1,0,5,5,6,2,1,3,3,3,2,0,6,1,4,5,3,3,2,3,6,3,5,3,6,6,6,5,6,3,0,5,5,0,0,6,4,3,2,2,2,3,5,4,1,3,6,4,6,0,6,0,1,1,1,6,1,0,1,4,0,2,0,3,0,3,1,1,6,0,6,0,0,2,2,4,2,4,1,2,5
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,6,5,6,0,6,5,2,6,6,6,3,0,3,2,3,0,5,5,5,2,3,2,3,2,2,2,1,3,2,0,4,5,5,3,2,1,5,5,1,5,3,6,4,1,1,2,4,0,6,1,0,3,4,6,1,2,5,5,3,5,1,4,1,6,6,2,0,5,2,2,0,2,3,5,4,2,0,2,1,0,3,4,6,6,5,1,4,5,2,0,4,1,6,4,0,5,3,6,2,2,2,2,3,1,2,0,2,5,6,6,1,6,6,2,5,5,1,4,2,5,1,3,2,0,3,1,1,3,1,6,3,6,1,5,5,1,1,6,1,5,4,3,6,2,4,2,2,0,0,4,5,1,4,0,3,6,0,3,1,4,1,0,3,6,2,3,0,4,4,4,3,6,6,5,3,1,1,3,4,2,6,5,1,1,4,2,6,2,5,2,5,4,3,2,4,5,2,5,3,5,0,2,2,1,1,4,6,6,4,0,4,2,5,4,1,3,4,0,4,6,1,4,3,4,5,5,1,3,3,6,1,1,4,4,6,5,1,2,4,5,0,6,0,5,4,2,2,0,0,5,6,6,1,4,2,2,2,6,1,3,6,6,6,1,1,2,5,5,6,4,5,4,3,2,3,0,1,5,4,2,5,1,0,2,3,4,6,4,0,2,2,1,3,0,2,5,2,0,6,3,3,1,3,3,3,6,1,6,2,0,3,3,4,6,3,5,6,2,3,5,6,4,0,0,3,3,0,4,3,0,2,5,4,4,2,4,4,4,1,5,6,2,2,1,1,0,4,6,6,6,3,2,3,3,0,0,2,2,1,0,6,0,3,3,0,4,0,1,2,1,3,2,0,6,2,4,2,2,1,3,5,2,5,0,6,6,6,6,3,5,3,2,6,3,1,2,5,0,1,5,5,6,3,5,5,6,2,5,2,1,3,3,2,4,5,5,3,5,0,6,4,0,5,0,0,4,0,3,4,1,2,4,6,0,1,1,3,5,2,2,0,2,1,4,5,6,3,1,0,5,6,0,0,2,5,3,6,2,4,6,5,0,1,0,1,1,6,0,2,1,3,6,2,3,1,5,4,2,1,5,5,0,3,0,4,1,6,4,5,4,5,5,1,3,1,0,0,6,6,6,6,5,0,6,2,3,6,3,6,3,1,0,6,0,4,1,4,0,5,1,1,3,4,3,2,4,6,4,6,5,6,2,3,6,0,5,5,2,0,5,3,3,3,6,0,1,0,4,5,2,6,1,6,0,5,0,1,3,1,2,2,1,2,4,3,4,1,0,1,3,1,4,3,5,0,3,2,6,2,3,0,5,2,3,5,1,2,3,0,4,3,4,0,1,6,3,4,0,1,0,0,6,5,5,1,0,1,6,1,3,2,2,6,4,3,6,3,3,6,1,4,0,1,0,4,2,4,3,5,4,1,5,4,4,4,1,4,6,6,1,3,2,1,4,2,0,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,5,0,3,6,6,1,3,5,2,2,1,3,2,1,3,3,2,2,3,6,2,1,0,1,5,4,3,1,2,3,0,0,5,4,1,3,0,3,6,6,2,5,4,4,0,0,6,0,3,3,3,3,4,2,2,2,3,5,0,6,6,3,0,1,3,0,4,3,3,4,2,3,5,0,0,6,6,4,0,6,6,0,1,5,1,4,3,0,1,3,5,1,5,6,2,5,5,6,2,0,1,6,6,6,2,0,5,4,2,6,3,2,3,3,6,0,5,6,4,3,5,5,2,6,1,3,2,1,5,4,1,5,2,2,2,1,5,6,6,3,1,6,6,3,3,5,1,1,1,1,3,3,5,0,1,4,0,0,6,5,1,5,1,0,5,2,6,2,4,1,6,6,1,0,0,0,6,4,6,6,6,2,1,4,0,5,6,6,6,4,5,2,6,1,5,6,3,2,0,2,3,2,6,1,2,0,1,3,2,3,0,0,1,3,1,5,3,2,1,3,0,3,2,2,5,3,2,5,6,6,1,6,6,6,4,2,2,3,2,3,2,6,6,6,1,4,3,5,6,1,6,6,2,2,2,1,0,0,4,0,4,6,3,2,3,5,3,4,4,2,3,4,0,4,4,5,3,5,0,6,5,3,5,5,2,3,2,0,0,6,5,4,0,2,5,1,3,0,2,6,5,2,4,0,6,6,3,3,1,0,1,3,4,3,3,5,2,0,6,3,1,6,6,0,3,2,0,3,5,1,4,1,3,0,0,4,1,2,6,3,1,2,1,4,5,3,0,3,3,5,4,4,4,0,1,3,3,5,5,4,5,3,6,2,4,1,2,4,4,2,4,6,5,6,0,2,4,1,4,4,3,1,5,6,1,3,5,5,4,5,5,4,3,1,6,6,3,5,2,2,0,6,2,1,2,0,6,3,2,1,1,3,4,5,5,1,5,5,2,4,3,5,1,5,3,1,3,2,5,6,5,3,1,4,5,2,6,1,2,0,0,6,4,1,1,1,5,0,1,5,0,5,0,1,6,4,3,0,6,3,6,6,6,2,4,5,3,0,2,1,3,4,3,0,1,3,4,0,3,3,1,6,4,4,4,5,6,3,1,0,3,5,6,6,2,0,4,1,1,3,4,0,2,2,3,0,4,0,6,1,3,3,2,5,3,3,3,1,4,1,6,0,2,2,5,4,5,3,4,5,6,6,0,1,2,2,4,5,6,3,0,2,4,4,3,0,0,1,0,3,6,5,0,6,0,0,2,6,6,0,6,5,6,2,6,0,1,2,2,5,2,5,4,5,4,0,0,4,3,1,0,1,3,2,4,2,3,6,1,0,1,0,3,6,2,4,2,1,0,4,3,5,1,1,5,5,2,4,5,5,6,3,0,4,4,0,0,1,6,3,6,3,3,2,2,2,5,3,5,4,1,2,4,1,1,2,6,2,5,3,3,0,5,2,3,2,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

0,6,2,5,5,2,2,4,0,4,5,1,5,5,0,6,2,0,4,0,0,1,5,1,1,0,6,0,0,3,5,0,3,6,4,2,6,5,6,6,5,6,3,1,5,3,3,3,5,5,1,4,2,2,4,1,1,3,1,3,6,6,2,4,3,1,5,2,3,2,0,6,1,0,2,0,6,3,1,1,5,0,3,2,0,1,0,5,1,5,4,5,4,3,6,2,4,4,5,1,6,3,6,6,4,5,4,2,2,5,3,0,1,2,0,4,0,1,2,2,0,2,4,1,0,3,6,3,6,2,2,3,4,2,3,5,3,5,5,3,4,2,1,6,1,4,1,2,3,4,5,4,3,1,6,6,3,2,4,4,0,4,2,4,6,4,0,0,1,5,6,4,4,5,5,2,1,2,3,0,4,6,6,5,6,2,0,4,4,1,2,2,5,1,1,6,2,5,1,3,3,4,5,4,0,3,0,3,4,1,3,2,3,0,0,6,3,6,0,6,4,1,6,6,0,4,3,6,2,1,2,5,5,4,3,2,2,3,4,2,1,4,4,4,5,5,6,6,1,2,1,2,4,3,0,0,0,4,5,1,3,0,6,4,3,6,0,5,2,5,2,4,3,3,1,3,1,0,5,1,1,2,4,1,5,6,5,1,4,5,1,3,0,5,6,4,6,4,1,3,4,3,5,0,3,5,6,3,2,4,0,0,1,2,5,0,1,1,1,0,2,3,6,3,0,2,5,2,1,2,5,0,4,0,4,3,3,6,5,3,6,4,1,5,6,2,3,6,6,1,4,1,3,3,0,0,2,1,3,6,5,1,1,3,1,3,3,1,3,3,6,3,5,1,0,2,4,3,2,4,4,4,6,2,5,5,0,4,5,3,2,2,4,4,5,5,2,6,6,0,5,0,4,4,5,1,3,5,5,2,0,6,4,0,6,5,0,0,4,6,2,6,1,6,3,0,3,2,5,0,0,1,1,1,0,2,4,0,0,3,0,4,2,4,1,4,5,5,3,6,2,0,1,6,0,1,3,5,6,2,2,0,6,4,1,2,0,0,2,5,3,5,4,4,0,0,4,6,2,4,1,6,5,6,0,3,3,6,1,0,2,6,3,0,5,0,3,4,1,1,3,2,3,3,4,1,1,4,0,0,5,3,6,4,0,4,5,1,1,4,2,5,5,6,6,3,2,5,1,2,1,6,4,5,6,3,1,6,3,1,3,1,0,6,2,0,1,0,0,0,6,2,4,5,3,2,5,4,1,2,6,5,6,2,1,2,4,1,2,1,4,5,0,1,2,2,2,5,0,1,6,6,5,2,2,3,6,0,1,4,1,3,3,0,2,6,4,4,4,6,2,0,0,2,6,6,3,0,4,2,2,3,1,3,4,3,5,6,3,2,3,0,4,5,5,4,0,1,0,3,6,6,3,3,3,4,1,1,2,6,1,1,6,5,0,3,1,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,2,0,3,3,4,3,5,3,0,0,2,6,5,3,2,2,5,5,3,3,0,2,5,4,0,0,3,4,2,1,4,5,6,5,1,0,5,4,5,6,2,3,6,2,0,3,5,4,5,6,3,6,2,3,3,3,5,4,6,1,4,2,4,3,3,5,3,4,1,6,2,0,6,2,0,5,2,2,3,2,5,1,2,0,4,4,4,5,2,4,0,3,5,4,3,2,2,4,1,4,3,4,3,5,6,6,5,1,0,0,0,2,6,5,1,1,3,5,0,3,6,2,0,5,1,2,6,6,5,6,3,1,3,5,2,5,1,5,3,3,0,2,3,4,5,5,4,2,1,0,1,5,4,0,2,3,2,2,4,2,0,0,5,5,3,5,3,2,2,2,4,0,4,5,2,2,1,4,2,5,1,1,1,3,6,4,5,4,0,0,0,5,0,2,6,2,6,2,4,3,5,5,4,3,3,1,6,3,4,6,2,3,4,3,0,6,5,5,3,0,5,0,1,5,3,6,5,1,2,5,5,5,6,5,5,2,6,2,2,3,2,3,4,5,3,4,6,4,5,0,5,0,3,1,2,6,3,4,3,6,4,4,3,2,2,1,4,5,2,4,0,3,4,4,1,3,5,2,1,2,6,6,1,4,0,0,5,4,5,4,2,0,0,5,0,0,5,5,1,0,2,6,5,5,5,6,4,1,2,0,0,4,6,0,6,6,1,4,3,3,4,2,3,1,0,0,1,4,5,4,5,6,2,6,3,6,4,4,3,1,5,2,6,6,4,0,0,4,6,0,5,1,0,0,5,4,0,6,4,3,3,4,6,5,5,3,1,6,2,3,6,1,5,5,6,3,0,0,4,4,0,1,0,2,2,0,1,5,4,1,6,2,6,2,6,2,0,0,2,6,6,0,6,3,1,3,0,6,1,6,6,6,1,4,4,5,0,1,1,3,3,0,1,0,3,5,4,6,6,6,4,3,1,4,2,5,5,4,5,2,4,0,6,4,1,0,3,3,3,1,6,5,2,3,1,6,3,2,4,0,5,5,5,4,0,1,6,6,5,0,5,3,2,4,3,5,0,0,5,6,1,2,1,2,1,0,4,2,3,3,5,4,4,2,6,0,5,6,4,3,1,2,3,1,3,1,3,2,3,0,4,6,2,5,1,0,4,5,2,1,2,2,3,2,1,5,3,6,4,0,2,2,6,2,1,0,2,0,3,1,0,4,6,1,5,3,2,2,1,3,6,5,3,1,1,4,4,3,2,4,1,5,4,6,3,4,4,5,1,0,6,1,4,2,2,5,6,6,6,4,5,1,2,5,5,0,0,0,4,2,5,1,3,0,1,4,3,0,5,1,0,5,6,0,6,3,0,4,5,3,1,0,2,1,0,3,6,3,4,4,0,3,4,6,3,0,6,5,1,1,0,4,3,2,3,0,1,0,5,1,6,4,2,4,6,3,3
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,5,5,2,6,4,5,1,4,3,2,4,4,1,6,1,2,1,5,2,4,2,2,6,1,5,4,1,5,6,4,3,4,6,0,4,3,4,3,0,4,1,6,5,1,0,4,3,0,5,6,2,6,0,3,1,2,1,1,2,2,1,6,1,6,0,1,1,1,0,2,5,5,1,2,3,5,4,1,2,2,2,4,6,3,6,0,2,3,3,6,1,4,1,2,4,5,6,3,1,0,3,6,1,1,1,4,4,2,6,5,0,4,6,3,5,3,3,3,3,6,4,4,0,4,5,2,0,5,3,0,1,2,4,2,0,2,5,4,5,5,5,6,6,2,6,3,0,2,5,2,4,3,3,1,5,5,2,6,0,2,2,1,5,6,6,0,1,2,6,3,5,3,0,1,4,5,4,3,4,2,5,1,5,0,6,1,5,0,1,4,4,2,0,6,2,3,3,0,6,0,4,0,4,6,0,6,3,6,2,0,0,6,6,5,3,2,6,2,5,1,1,4,5,3,4,2,0,1,1,4,2,6,4,1,0,0,4,1,5,3,3,0,6,5,2,2,0,6,1,0,3,1,4,2,6,4,4,5,0,4,5,2,5,3,6,6,3,4,0,0,6,4,1,2,4,5,0,2,6,3,6,1,5,5,5,4,3,0,6,1,2,5,3,1,0,4,0,5,4,5,3,6,6,0,0,0,3,3,5,6,4,5,0,1,3,1,1,1,5,4,2,4,6,3,2,5,4,4,2,1,2,1,4,1,3,0,2,0,1,1,3,6,3,3,3,5,2,3,0,4,4,3,1,2,3,4,2,6,2,4,0,5,3,5,3,3,0,1,3,5,5,0,0,5,1,5,5,6,6,0,2,4,6,4,0,3,1,3,4,4,1,3,4,0,2,6,2,1,0,3,1,3,3,0,5,3,0,1,6,6,5,1,4,5,5,2,4,3,0,6,4,6,4,5,3,1,0,3,0,1,6,1,0,5,4,1,2,5,6,0,3,5,5,0,5,1,6,5,2,2,4,5,3,4,2,6,1,3,6,1,5,6,4,3,3,2,4,1,4,2,5,3,0,4,0,5,4,2,4,3,4,2,2,3,1,3,0,0,5,5,5,5,4,5,2,0,2,3,2,0,6,5,4,2,6,6,0,0,5,2,4,2,0,1,3,1,1,5,6,1,3,3,1,0,5,2,1,2,3,6,0,4,2,6,0,3,3,4,0,5,0,4,1,5,6,4,0,0,3,0,5,6,1,4,5,6,5,4,5,5,4,2,4,6,0,1,4,1,0,2,3,6,5,5,2,1,1,2,5,3,5,0,3,6,1,0,2,3,5,3,6,6,0,5,1,0,0,0,6,0,0,4,0,5,2,1,2,5,5,6,4,0,6,6,4,1,1,0,4,4,0,3,1,2,2,2,2,2,1,0,4,6,1,6,2,2,3,1,5,5,0,1,3,0,4,5,4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

6,0,3,1,0,1,4,0,1,1,0,6,5,6,1,0,1,5,2,1,5,0,4,3,3,3,4,6,5,1,5,1,4,4,0,2,6,5,3,6,1,4,2,1,6,4,2,1,3,0,4,5,2,0,6,2,3,0,4,4,1,0,0,0,3,6,5,4,6,6,4,3,3,6,3,4,0,2,6,2,0,6,5,5,4,4,3,0,3,6,5,4,4,0,3,2,0,1,1,6,1,5,5,4,3,5,4,6,1,6,6,0,2,2,4,0,2,5,4,5,6,0,1,6,6,3,3,2,3,3,2,5,0,3,4,1,3,0,1,4,2,3,2,5,6,0,1,1,2,6,1,2,1,4,0,2,2,2,3,4,4,1,3,2,4,2,1,3,3,6,4,6,1,4,1,1,2,3,4,5,2,4,3,0,4,0,2,0,1,0,5,3,6,1,1,0,2,3,2,5,5,3,0,3,5,0,4,2,1,4,6,4,0,5,0,3,0,5,1,5,0,1,6,0,2,4,0,3,1,0,4,0,3,0,5,4,4,4,5,6,5,1,6,5,2,1,1,5,4,1,5,6,2,4,2,2,0,2,5,3,3,3,5,6,4,2,3,2,0,3,1,5,4,3,3,2,5,5,4,2,0,6,0,1,5,3,0,1,4,0,2,3,0,5,6,2,2,6,6,1,4,2,2,3,0,3,4,5,5,6,1,6,3,5,1,3,4,1,5,1,2,1,0,6,1,5,0,6,0,2,6,6,1,4,2,0,0,3,0,4,5,0,6,4,1,4,3,2,4,2,6,1,2,4,6,0,6,4,2,3,4,4,3,2,5,4,1,4,1,4,0,5,3,5,6,2,1,1,4,3,3,3,2,3,5,0,4,5,1,6,5,3,2,2,6,2,2,6,4,5,4,4,5,6,6,6,3,6,3,2,5,6,2,6,1,6,1,1,0,5,5,0,0,3,5,0,2,1,4,1,4,6,1,6,6,6,4,2,3,6,0,6,1,2,6,4,5,6,5,6,6,4,0,3,3,4,6,0,1,2,1,2,4,0,0,6,3,5,4,0,5,6,4,4,3,3,3,4,6,0,1,5,4,0,2,6,6,3,3,4,3,2,5,5,2,2,0,2,2,2,4,1,2,3,2,4,6,4,2,5,1,3,3,3,6,2,6,6,6,2,5,3,3,5,1,5,4,1,0,6,1,3,0,6,2,6,1,2,3,2,5,1,5,0,6,4,4,5,2,4,3,6,6,0,3,5,3,5,6,0,4,1,0,1,2,3,0,5,2,6,2,0,5,2,2,1,6,6,3,5,2,0,2,4,5,1,6,1,0,6,5,2,6,6,3,4,1,4,0,2,2,4,5,2,5,5,6,6,1,3,1,4,4,5,4,6,3,4,5,1,5,3,2,4,1,5,3,0,2,2,2,5,5,3,5,5,3,4,4,6,5,2,3,6,6,6,2,4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

5,2,2,5,0,2,4,4,1,5,4,6,0,4,4,3,5,5,3,1,6,0,2,4,2,4,3,1,1,3,1,3,5,2,6,6,4,1,5,1,6,3,0,3,3,2,5,4,4,3,3,2,0,3,2,5,4,2,0,0,2,6,3,5,2,6,0,1,1,5,4,1,3,6,5,2,1,3,0,5,1,5,0,3,6,1,4,4,1,2,2,5,0,0,1,6,5,3,5,4,0,2,2,1,5,4,6,0,1,0,2,5,3,4,0,6,3,4,1,0,4,0,1,2,0,4,3,4,6,0,1,3,0,1,3,4,1,0,1,6,4,5,0,5,5,2,4,3,3,1,4,6,1,4,6,3,3,4,6,3,5,3,5,6,4,0,2,6,2,1,5,2,6,1,1,3,4,0,3,3,3,5,2,6,4,3,0,3,0,3,4,4,2,0,5,6,4,3,5,5,6,0,4,4,4,4,4,1,0,5,4,6,5,4,6,1,1,5,3,2,1,6,1,4,4,6,3,2,5,1,2,1,3,1,0,5,2,6,6,2,4,3,1,0,6,2,1,1,4,0,2,0,1,4,4,4,5,2,5,1,3,3,0,0,0,5,6,1,3,1,5,1,5,3,3,6,2,0,4,1,3,6,0,3,2,4,5,3,0,1,0,6,6,6,4,6,4,6,5,4,1,6,6,1,4,0,6,3,1,2,0,3,0,2,6,1,4,6,4,3,0,5,2,4,5,4,4,5,2,4,0,5,0,0,5,3,3,5,0,2,4,1,1,6,6,0,3,5,2,0,5,5,4,3,4,6,2,6,3,3,1,0,4,0,6,1,5,1,1,2,4,2,0,0,1,6,0,5,5,0,6,4,4,4,1,2,4,1,6,1,3,1,6,2,5,0,0,2,1,3,6,4,2,5,2,3,2,5,5,1,3,6,0,0,6,2,0,5,2,1,2,0,3,1,0,2,3,0,3,1,5,6,4,2,4,1,2,3,6,1,3,5,1,2,3,5,0,6,5,5,6,2,4,4,6,3,0,1,2,3,3,6,3,0,6,4,0,5,6,6,5,6,5,1,6,5,6,0,5,1,1,3,5,3,1,0,4,2,2,5,0,5,2,0,4,4,2,2,6,0,3,2,4,0,5,0,1,5,1,3,2,1,4,2,3,1,5,5,1,0,3,5,6,5,0,0,3,6,3,0,0,2,2,0,0,0,6,3,3,0,4,6,3,6,1,0,1,4,0,6,1,6,5,1,3,5,0,0,4,5,4,3,4,1,0,0,1,5,3,0,2,6,1,1,5,1,0,1,2,3,0,2,5,4,5,1,0,3,2,1,5,6,3,4,3,4,5,5,6,5,0,6,6,6,5,3,3,5,1,5,5,3,3,4,5,6,6,4,1,1,5,4,2,0,1,5,5,5,3,5,2,5,6,5,1,3,1,0,2,0,3,6,3,3,0,6,0,0
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0

3,5,5,6,3,5,6,5,2,0,3,1,0,3,5,5,5,6,4,5,5,5,3,4,2,1,3,2,4,3,4,1,0,4,1,2,1,6,0,4,3,0,3,4,6,0,1,6,6,4,0,2,0,5,2,0,5,6,1,4,1,2,1,4,4,2,0,1,4,6,3,0,5,4,0,5,1,5,6,2,5,2,1,1,3,1,1,1,1,5,5,0,0,3,1,1,6,3,6,4,6,4,0,2,1,0,6,3,1,3,0,0,3,5,6,4,1,2,6,0,0,1,0,0,5,3,3,3,2,4,2,3,3,2,4,3,1,2,3,0,3,3,1,6,2,2,3,3,3,6,2,1,5,5,1,2,4,0,2,5,1,0,3,0,3,4,4,4,0,6,5,4,2,0,1,6,1,5,6,5,3,6,4,6,6,2,5,0,0,4,6,0,6,2,3,3,4,3,1,6,3,5,1,1,5,5,4,6,3,4,3,3,4,2,1,5,1,2,3,1,3,1,1,4,0,2,5,6,2,0,5,0,6,4,1,0,0,1,1,5,0,1,5,4,2,5,0,4,5,2,1,2,3,1,1,6,1,5,5,0,1,1,3,0,3,1,4,2,0,3,1,4,4,5,5,2,4,3,6,4,2,3,0,5,3,0,6,2,0,0,1,4,5,4,3,0,0,5,1,4,5,4,1,0,6,0,5,3,2,0,1,1,0,6,1,5,4,6,5,2,0,0,3,5,6,4,0,3,3,5,6,1,3,6,1,0,4,3,1,2,4,4,1,0,1,5,1,2,4,5,1,6,4,2,4,6,5,1,5,3,6,4,5,2,5,0,2,2,3,5,6,2,4,4,3,1,0,2,5,4,3,6,1,0,0,4,2,2,6,6,0,1,0,5,3,3,3,1,6,4,4,5,6,0,4,6,0,2,1,5,6,6,1,3,1,0,2,3,4,6,0,5,1,2,4,5,0,5,3,2,1,5,5,6,4,1,0,0,5,6,5,1,0,5,5,1,1,1,3,5,5,6,3,4,0,6,5,2,0,1,0,4,0,6,0,2,5,4,2,5,6,2,3,4,2,4,0,4,1,3,4,3,6,1,0,1,1,3,5,5,4,1,3,5,5,3,5,4,0,4,2,4,0,2,4,0,2,1,4,6,4,1,0,1,1,3,1,0,3,0,5,3,6,4,2,1,2,4,4,2,5,3,4,5,0,3,2,3,4,4,1,0,5,2,5,2,5,5,3,3,1,1,3,6,1,2,2,3,3,3,2,2,3,0,3,0,6,3,2,2,4,3,2,2,5,5,1,3,3,5,2,6,5,2,3,0,3,4,3,2,0,3,3,0,4,0,6,2,5,0,3,0,4,4,6,5,2,3,2,4,3,1,4,3,5,3,0,2,1,1,0,6,1,5,5,3,2,1,1,1,5,3,4,0,2,6,4,6,6,5,0,2,0,6,3,6,5,4
0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0 0



==> anc/examples_data/foliated_qudit_honeycomb_code_data/node_mapping.txt <==
{(0, 0, 0): 0,
 (0, 1, 0): 1,
 (0, 2, 0): 2,
 (0, 3, 0): 3,
 (0, 4, 0): 4,
 (0, 5, 0): 5,
 (1, 0, 0): 6,
 (1, 1, 0): 7,
 (1, 2, 0): 8,
 (1, 3, 0): 9,
 (1, 4, 0): 10,
 (1, 5, 0): 11,
 (2, 0, 0): 12,
 (2, 1, 0): 13,
 (2, 2, 0): 14,
 (2, 3, 0): 15,
 (2, 4, 0): 16,
 (2, 5, 0): 17,
 (3, 0, 0): 18,
 (3, 1, 0): 19,
 (3, 2, 0): 20,
 (3, 3, 0): 21,
 (3, 4, 0): 22,
 (3, 5, 0): 23,
 (4, 0, 0): 24,
 (4, 1, 0): 25,
 (4, 2, 0): 26,
 (4, 3, 0): 27,
 (4, 4, 0): 28,
 (4, 5, 0): 29,
 (5, 0, 0): 30,
 (5, 1, 0): 31,
 (5, 2, 0): 32,
 (5, 3, 0): 33,
 (5, 4, 0): 34,
 (5, 5, 0): 35,
 ('ZZd', 0, 0): 36,
 ('ZZd', 1, 0): 37,
 ('ZZd', 2, 0): 38,
 ('ZZd', 3, 0): 39,
 ('ZZd', 4, 0): 40,
 ('ZZd', 5, 0): 41,
 ('ZZd', 6, 0): 42,
 ('ZZd', 7, 0): 43,
 ('ZZd', 8, 0): 44,
 ('ZZd', 9, 0): 45,
 ('ZZd', 10, 0): 46,
 ('ZZd', 11, 0): 47,
 ('ZZd', 12, 0): 48,
 ('ZZd', 13, 0): 49,
 ('ZZd', 14, 0): 50,
 ('ZZd', 15, 0): 51,
 ('ZZd', 16, 0): 52,
 ('ZZd', 17, 0): 53,
 (0, 0, 1): 54,
 (0, 1, 1): 55,
 (0, 2, 1): 56,
 (0, 3, 1): 57,
 (0, 4, 1): 58,
 (0, 5, 1): 59,
 (1, 0, 1): 60,
 (1, 1, 1): 61,
 (1, 2, 1): 62,
 (1, 3, 1): 63,
 (1, 4, 1): 64,
 (1, 5, 1): 65,
 (2, 0, 1): 66,
 (2, 1, 1): 67,
 (2, 2, 1): 68,
 (2, 3, 1): 69,
 (2, 4, 1): 70,
 (2, 5, 1): 71,
 (3, 0, 1): 72,
 (3, 1, 1): 73,
 (3, 2, 1): 74,
 (3, 3, 1): 75,
 (3, 4, 1): 76,
 (3, 5, 1): 77,
 (4, 0, 1): 78,
 (4, 1, 1): 79,
 (4, 2, 1): 80,
 (4, 3, 1): 81,
 (4, 4, 1): 82,
 (4, 5, 1): 83,
 (5, 0, 1): 84,
 (5, 1, 1): 85,
 (5, 2, 1): 86,
 (5, 3, 1): 87,
 (5, 4, 1): 88,
 (5, 5, 1): 89,
 ('XX', 0, 1): 90,
 ('XX', 1, 1): 91,
 ('XX', 2, 1): 92,
 ('XX', 3, 1): 93,
 ('XX', 4, 1): 94,
 ('XX', 5, 1): 95,
 ('XX', 6, 1): 96,
 ('XX', 7, 1): 97,
 ('XX', 8, 1): 98,
 ('XX', 9, 1): 99,
 ('XX', 10, 1): 100,
 ('XX', 11, 1): 101,
 ('XX', 12, 1): 102,
 ('XX', 13, 1): 103,
 ('XX', 14, 1): 104,
 ('XX', 15, 1): 105,
 ('XX', 16, 1): 106,
 ('XX', 17, 1): 107,
 (0, 0, 2): 108,
 (0, 1, 2): 109,
 (0, 2, 2): 110,
 (0, 3, 2): 111,
 (0, 4, 2): 112,
 (0, 5, 2): 113,
 (1, 0, 2): 114,
 (1, 1, 2): 115,
 (1, 2, 2): 116,
 (1, 3, 2): 117,
 (1, 4, 2): 118,
 (1, 5, 2): 119,
 (2, 0, 2): 120,
 (2, 1, 2): 121,
 (2, 2, 2): 122,
 (2, 3, 2): 123,
 (2, 4, 2): 124,
 (2, 5, 2): 125,
 (3, 0, 2): 126,
 (3, 1, 2): 127,
 (3, 2, 2): 128,
 (3, 3, 2): 129,
 (3, 4, 2): 130,
 (3, 5, 2): 131,
 (4, 0, 2): 132,
 (4, 1, 2): 133,
 (4, 2, 2): 134,
 (4, 3, 2): 135,
 (4, 4, 2): 136,
 (4, 5, 2): 137,
 (5, 0, 2): 138,
 (5, 1, 2): 139,
 (5, 2, 2): 140,
 (5, 3, 2): 141,
 (5, 4, 2): 142,
 (5, 5, 2): 143,
 ('ZZd', 0, 2): 144,
 ('ZZd', 1, 2): 145,
 ('ZZd', 2, 2): 146,
 ('ZZd', 3, 2): 147,
 ('ZZd', 4, 2): 148,
 ('ZZd', 5, 2): 149,
 ('ZZd', 6, 2): 150,
 ('ZZd', 7, 2): 151,
 ('ZZd', 8, 2): 152,
 ('ZZd', 9, 2): 153,
 ('ZZd', 10, 2): 154,
 ('ZZd', 11, 2): 155,
 ('ZZd', 12, 2): 156,
 ('ZZd', 13, 2): 157,
 ('ZZd', 14, 2): 158,
 ('ZZd', 15, 2): 159,
 ('ZZd', 16, 2): 160,
 ('ZZd', 17, 2): 161,
 (0, 0, 3): 162,
 (0, 1, 3): 163,
 (0, 2, 3): 164,
 (0, 3, 3): 165,
 (0, 4, 3): 166,
 (0, 5, 3): 167,
 (1, 0, 3): 168,
 (1, 1, 3): 169,
 (1, 2, 3): 170,
 (1, 3, 3): 171,
 (1, 4, 3): 172,
 (1, 5, 3): 173,
 (2, 0, 3): 174,
 (2, 1, 3): 175,
 (2, 2, 3): 176,
 (2, 3, 3): 177,
 (2, 4, 3): 178,
 (2, 5, 3): 179,
 (3, 0, 3): 180,
 (3, 1, 3): 181,
 (3, 2, 3): 182,
 (3, 3, 3): 183,
 (3, 4, 3): 184,
 (3, 5, 3): 185,
 (4, 0, 3): 186,
 (4, 1, 3): 187,
 (4, 2, 3): 188,
 (4, 3, 3): 189,
 (4, 4, 3): 190,
 (4, 5, 3): 191,
 (5, 0, 3): 192,
 (5, 1, 3): 193,
 (5, 2, 3): 194,
 (5, 3, 3): 195,
 (5, 4, 3): 196,
 (5, 5, 3): 197,
 ('XX', 0, 3): 198,
 ('XX', 1, 3): 199,
 ('XX', 2, 3): 200,
 ('XX', 3, 3): 201,
 ('XX', 4, 3): 202,
 ('XX', 5, 3): 203,
 ('XX', 6, 3): 204,
 ('XX', 7, 3): 205,
 ('XX', 8, 3): 206,
 ('XX', 9, 3): 207,
 ('XX', 10, 3): 208,
 ('XX', 11, 3): 209,
 ('XX', 12, 3): 210,
 ('XX', 13, 3): 211,
 ('XX', 14, 3): 212,
 ('XX', 15, 3): 213,
 ('XX', 16, 3): 214,
 ('XX', 17, 3): 215,
 (0, 0, 4): 216,
 (0, 1, 4): 217,
 (0, 2, 4): 218,
 (0, 3, 4): 219,
 (0, 4, 4): 220,
 (0, 5, 4): 221,
 (1, 0, 4): 222,
 (1, 1, 4): 223,
 (1, 2, 4): 224,
 (1, 3, 4): 225,
 (1, 4, 4): 226,
 (1, 5, 4): 227,
 (2, 0, 4): 228,
 (2, 1, 4): 229,
 (2, 2, 4): 230,
 (2, 3, 4): 231,
 (2, 4, 4): 232,
 (2, 5, 4): 233,
 (3, 0, 4): 234,
 (3, 1, 4): 235,
 (3, 2, 4): 236,
 (3, 3, 4): 237,
 (3, 4, 4): 238,
 (3, 5, 4): 239,
 (4, 0, 4): 240,
 (4, 1, 4): 241,
 (4, 2, 4): 242,
 (4, 3, 4): 243,
 (4, 4, 4): 244,
 (4, 5, 4): 245,
 (5, 0, 4): 246,
 (5, 1, 4): 247,
 (5, 2, 4): 248,
 (5, 3, 4): 249,
 (5, 4, 4): 250,
 (5, 5, 4): 251,
 ('ZZd', 0, 4): 252,
 ('ZZd', 1, 4): 253,
 ('ZZd', 2, 4): 254,
 ('ZZd', 3, 4): 255,
 ('ZZd', 4, 4): 256,
 ('ZZd', 5, 4): 257,
 ('ZZd', 6, 4): 258,
 ('ZZd', 7, 4): 259,
 ('ZZd', 8, 4): 260,
 ('ZZd', 9, 4): 261,
 ('ZZd', 10, 4): 262,
 ('ZZd', 11, 4): 263,
 ('ZZd', 12, 4): 264,
 ('ZZd', 13, 4): 265,
 ('ZZd', 14, 4): 266,
 ('ZZd', 15, 4): 267,
 ('ZZd', 16, 4): 268,
 ('ZZd', 17, 4): 269,
 (0, 0, 5): 270,
 (0, 1, 5): 271,
 (0, 2, 5): 272,
 (0, 3, 5): 273,
 (0, 4, 5): 274,
 (0, 5, 5): 275,
 (1, 0, 5): 276,
 (1, 1, 5): 277,
 (1, 2, 5): 278,
 (1, 3, 5): 279,
 (1, 4, 5): 280,
 (1, 5, 5): 281,
 (2, 0, 5): 282,
 (2, 1, 5): 283,
 (2, 2, 5): 284,
 (2, 3, 5): 285,
 (2, 4, 5): 286,
 (2, 5, 5): 287,
 (3, 0, 5): 288,
 (3, 1, 5): 289,
 (3, 2, 5): 290,
 (3, 3, 5): 291,
 (3, 4, 5): 292,
 (3, 5, 5): 293,
 (4, 0, 5): 294,
 (4, 1, 5): 295,
 (4, 2, 5): 296,
 (4, 3, 5): 297,
 (4, 4, 5): 298,
 (4, 5, 5): 299,
 (5, 0, 5): 300,
 (5, 1, 5): 301,
 (5, 2, 5): 302,
 (5, 3, 5): 303,
 (5, 4, 5): 304,
 (5, 5, 5): 305,
 ('XX', 0, 5): 306,
 ('XX', 1, 5): 307,
 ('XX', 2, 5): 308,
 ('XX', 3, 5): 309,
 ('XX', 4, 5): 310,
 ('XX', 5, 5): 311,
 ('XX', 6, 5): 312,
 ('XX', 7, 5): 313,
 ('XX', 8, 5): 314,
 ('XX', 9, 5): 315,
 ('XX', 10, 5): 316,
 ('XX', 11, 5): 317,
 ('XX', 12, 5): 318,
 ('XX', 13, 5): 319,
 ('XX', 14, 5): 320,
 ('XX', 15, 5): 321,
 ('XX', 16, 5): 322,
 ('XX', 17, 5): 323,
 (0, 0, 6): 324,
 (0, 1, 6): 325,
 (0, 2, 6): 326,
 (0, 3, 6): 327,
 (0, 4, 6): 328,
 (0, 5, 6): 329,
 (1, 0, 6): 330,
 (1, 1, 6): 331,
 (1, 2, 6): 332,
 (1, 3, 6): 333,
 (1, 4, 6): 334,
 (1, 5, 6): 335,
 (2, 0, 6): 336,
 (2, 1, 6): 337,
 (2, 2, 6): 338,
 (2, 3, 6): 339,
 (2, 4, 6): 340,
 (2, 5, 6): 341,
 (3, 0, 6): 342,
 (3, 1, 6): 343,
 (3, 2, 6): 344,
 (3, 3, 6): 345,
 (3, 4, 6): 346,
 (3, 5, 6): 347,
 (4, 0, 6): 348,
 (4, 1, 6): 349,
 (4, 2, 6): 350,
 (4, 3, 6): 351,
 (4, 4, 6): 352,
 (4, 5, 6): 353,
 (5, 0, 6): 354,
 (5, 1, 6): 355,
 (5, 2, 6): 356,
 (5, 3, 6): 357,
 (5, 4, 6): 358,
 (5, 5, 6): 359,
 ('ZZd', 0, 6): 360,
 ('ZZd', 1, 6): 361,
 ('ZZd', 2, 6): 362,
 ('ZZd', 3, 6): 363,
 ('ZZd', 4, 6): 364,
 ('ZZd', 5, 6): 365,
 ('ZZd', 6, 6): 366,
 ('ZZd', 7, 6): 367,
 ('ZZd', 8, 6): 368,
 ('ZZd', 9, 6): 369,
 ('ZZd', 10, 6): 370,
 ('ZZd', 11, 6): 371,
 ('ZZd', 12, 6): 372,
 ('ZZd', 13, 6): 373,
 ('ZZd', 14, 6): 374,
 ('ZZd', 15, 6): 375,
 ('ZZd', 16, 6): 376,
 ('ZZd', 17, 6): 377,
 (0, 0, 7): 378,
 (0, 1, 7): 379,
 (0, 2, 7): 380,
 (0, 3, 7): 381,
 (0, 4, 7): 382,
 (0, 5, 7): 383,
 (1, 0, 7): 384,
 (1, 1, 7): 385,
 (1, 2, 7): 386,
 (1, 3, 7): 387,
 (1, 4, 7): 388,
 (1, 5, 7): 389,
 (2, 0, 7): 390,
 (2, 1, 7): 391,
 (2, 2, 7): 392,
 (2, 3, 7): 393,
 (2, 4, 7): 394,
 (2, 5, 7): 395,
 (3, 0, 7): 396,
 (3, 1, 7): 397,
 (3, 2, 7): 398,
 (3, 3, 7): 399,
 (3, 4, 7): 400,
 (3, 5, 7): 401,
 (4, 0, 7): 402,
 (4, 1, 7): 403,
 (4, 2, 7): 404,
 (4, 3, 7): 405,
 (4, 4, 7): 406,
 (4, 5, 7): 407,
 (5, 0, 7): 408,
 (5, 1, 7): 409,
 (5, 2, 7): 410,
 (5, 3, 7): 411,
 (5, 4, 7): 412,
 (5, 5, 7): 413,
 ('XX', 0, 7): 414,
 ('XX', 1, 7): 415,
 ('XX', 2, 7): 416,
 ('XX', 3, 7): 417,
 ('XX', 4, 7): 418,
 ('XX', 5, 7): 419,
 ('XX', 6, 7): 420,
 ('XX', 7, 7): 421,
 ('XX', 8, 7): 422,
 ('XX', 9, 7): 423,
 ('XX', 10, 7): 424,
 ('XX', 11, 7): 425,
 ('XX', 12, 7): 426,
 ('XX', 13, 7): 427,
 ('XX', 14, 7): 428,
 ('XX', 15, 7): 429,
 ('XX', 16, 7): 430,
 ('XX', 17, 7): 431,
 (0, 0, 8): 432,
 (0, 1, 8): 433,
 (0, 2, 8): 434,
 (0, 3, 8): 435,
 (0, 4, 8): 436,
 (0, 5, 8): 437,
 (1, 0, 8): 438,
 (1, 1, 8): 439,
 (1, 2, 8): 440,
 (1, 3, 8): 441,
 (1, 4, 8): 442,
 (1, 5, 8): 443,
 (2, 0, 8): 444,
 (2, 1, 8): 445,
 (2, 2, 8): 446,
 (2, 3, 8): 447,
 (2, 4, 8): 448,
 (2, 5, 8): 449,
 (3, 0, 8): 450,
 (3, 1, 8): 451,
 (3, 2, 8): 452,
 (3, 3, 8): 453,
 (3, 4, 8): 454,
 (3, 5, 8): 455,
 (4, 0, 8): 456,
 (4, 1, 8): 457,
 (4, 2, 8): 458,
 (4, 3, 8): 459,
 (4, 4, 8): 460,
 (4, 5, 8): 461,
 (5, 0, 8): 462,
 (5, 1, 8): 463,
 (5, 2, 8): 464,
 (5, 3, 8): 465,
 (5, 4, 8): 466,
 (5, 5, 8): 467,
 ('ZZd', 0, 8): 468,
 ('ZZd', 1, 8): 469,
 ('ZZd', 2, 8): 470,
 ('ZZd', 3, 8): 471,
 ('ZZd', 4, 8): 472,
 ('ZZd', 5, 8): 473,
 ('ZZd', 6, 8): 474,
 ('ZZd', 7, 8): 475,
 ('ZZd', 8, 8): 476,
 ('ZZd', 9, 8): 477,
 ('ZZd', 10, 8): 478,
 ('ZZd', 11, 8): 479,
 ('ZZd', 12, 8): 480,
 ('ZZd', 13, 8): 481,
 ('ZZd', 14, 8): 482,
 ('ZZd', 15, 8): 483,
 ('ZZd', 16, 8): 484,
 ('ZZd', 17, 8): 485,
 (0, 0, 9): 486,
 (0, 1, 9): 487,
 (0, 2, 9): 488,
 (0, 3, 9): 489,
 (0, 4, 9): 490,
 (0, 5, 9): 491,
 (1, 0, 9): 492,
 (1, 1, 9): 493,
 (1, 2, 9): 494,
 (1, 3, 9): 495,
 (1, 4, 9): 496,
 (1, 5, 9): 497,
 (2, 0, 9): 498,
 (2, 1, 9): 499,
 (2, 2, 9): 500,
 (2, 3, 9): 501,
 (2, 4, 9): 502,
 (2, 5, 9): 503,
 (3, 0, 9): 504,
 (3, 1, 9): 505,
 (3, 2, 9): 506,
 (3, 3, 9): 507,
 (3, 4, 9): 508,
 (3, 5, 9): 509,
 (4, 0, 9): 510,
 (4, 1, 9): 511,
 (4, 2, 9): 512,
 (4, 3, 9): 513,
 (4, 4, 9): 514,
 (4, 5, 9): 515,
 (5, 0, 9): 516,
 (5, 1, 9): 517,
 (5, 2, 9): 518,
 (5, 3, 9): 519,
 (5, 4, 9): 520,
 (5, 5, 9): 521,
 ('XX', 0, 9): 522,
 ('XX', 1, 9): 523,
 ('XX', 2, 9): 524,
 ('XX', 3, 9): 525,
 ('XX', 4, 9): 526,
 ('XX', 5, 9): 527,
 ('XX', 6, 9): 528,
 ('XX', 7, 9): 529,
 ('XX', 8, 9): 530,
 ('XX', 9, 9): 531,
 ('XX', 10, 9): 532,
 ('XX', 11, 9): 533,
 ('XX', 12, 9): 534,
 ('XX', 13, 9): 535,
 ('XX', 14, 9): 536,
 ('XX', 15, 9): 537,
 ('XX', 16, 9): 538,
 ('XX', 17, 9): 539,
 (0, 0, 10): 540,
 (0, 1, 10): 541,
 (0, 2, 10): 542,
 (0, 3, 10): 543,
 (0, 4, 10): 544,
 (0, 5, 10): 545,
 (1, 0, 10): 546,
 (1, 1, 10): 547,
 (1, 2, 10): 548,
 (1, 3, 10): 549,
 (1, 4, 10): 550,
 (1, 5, 10): 551,
 (2, 0, 10): 552,
 (2, 1, 10): 553,
 (2, 2, 10): 554,
 (2, 3, 10): 555,
 (2, 4, 10): 556,
 (2, 5, 10): 557,
 (3, 0, 10): 558,
 (3, 1, 10): 559,
 (3, 2, 10): 560,
 (3, 3, 10): 561,
 (3, 4, 10): 562,
 (3, 5, 10): 563,
 (4, 0, 10): 564,
 (4, 1, 10): 565,
 (4, 2, 10): 566,
 (4, 3, 10): 567,
 (4, 4, 10): 568,
 (4, 5, 10): 569,
 (5, 0, 10): 570,
 (5, 1, 10): 571,
 (5, 2, 10): 572,
 (5, 3, 10): 573,
 (5, 4, 10): 574,
 (5, 5, 10): 575,
 ('ZZd', 0, 10): 576,
 ('ZZd', 1, 10): 577,
 ('ZZd', 2, 10): 578,
 ('ZZd', 3, 10): 579,
 ('ZZd', 4, 10): 580,
 ('ZZd', 5, 10): 581,
 ('ZZd', 6, 10): 582,
 ('ZZd', 7, 10): 583,
 ('ZZd', 8, 10): 584,
 ('ZZd', 9, 10): 585,
 ('ZZd', 10, 10): 586,
 ('ZZd', 11, 10): 587,
 ('ZZd', 12, 10): 588,
 ('ZZd', 13, 10): 589,
 ('ZZd', 14, 10): 590,
 ('ZZd', 15, 10): 591,
 ('ZZd', 16, 10): 592,
 ('ZZd', 17, 10): 593,
 (0, 0, 11): 594,
 (0, 1, 11): 595,
 (0, 2, 11): 596,
 (0, 3, 11): 597,
 (0, 4, 11): 598,
 (0, 5, 11): 599,
 (1, 0, 11): 600,
 (1, 1, 11): 601,
 (1, 2, 11): 602,
 (1, 3, 11): 603,
 (1, 4, 11): 604,
 (1, 5, 11): 605,
 (2, 0, 11): 606,
 (2, 1, 11): 607,
 (2, 2, 11): 608,
 (2, 3, 11): 609,
 (2, 4, 11): 610,
 (2, 5, 11): 611,
 (3, 0, 11): 612,
 (3, 1, 11): 613,
 (3, 2, 11): 614,
 (3, 3, 11): 615,
 (3, 4, 11): 616,
 (3, 5, 11): 617,
 (4, 0, 11): 618,
 (4, 1, 11): 619,
 (4, 2, 11): 620,
 (4, 3, 11): 621,
 (4, 4, 11): 622,
 (4, 5, 11): 623,
 (5, 0, 11): 624,
 (5, 1, 11): 625,
 (5, 2, 11): 626,
 (5, 3, 11): 627,
 (5, 4, 11): 628,
 (5, 5, 11): 629,
 ('XX', 0, 11): 630,
 ('XX', 1, 11): 631,
 ('XX', 2, 11): 632,
 ('XX', 3, 11): 633,
 ('XX', 4, 11): 634,
 ('XX', 5, 11): 635,
 ('XX', 6, 11): 636,
 ('XX', 7, 11): 637,
 ('XX', 8, 11): 638,
 ('XX', 9, 11): 639,
 ('XX', 10, 11): 640,
 ('XX', 11, 11): 641,
 ('XX', 12, 11): 642,
 ('XX', 13, 11): 643,
 ('XX', 14, 11): 644,
 ('XX', 15, 11): 645,
 ('XX', 16, 11): 646,
 ('XX', 17, 11): 647}


==> anc/examples_data/foliated_qudit_perfect_code_data/adjacency_matrix.csv <==
0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
-1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , -1 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0
-1 , 0 , 0 , 1 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 1 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 1 , 0 , 0 , 0 , -1 , 1 , 0 , -1 , 0 , 1 , 0 , 1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , -1 , 1 , 0 , -1 , 0 , 0 , 1 , -1 , 1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , -1 , 1 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , -1 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , -1
0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , -1 , 0
0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , -1
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 1 , -1 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , -1 , 0 , 0 , 1
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , -1 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 1 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 1 , -1 , -1
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , -1 , 1 , 0 , -1 , 0 , 1 , 0 , 1 , -1
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , -1 , 0 , 0 , 1 , -1 , 1 , 0 , 1
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , -1 , -1 , 1 , 0


==> anc/examples_data/foliated_qudit_perfect_code_data/detector_and_weights.csv <==
10,24,1,16,20,9
1,-1,-1,-1,1,1

11,25,14,18,7,9
1,-1,-1,1,1,-1

12,26,16,5,7,22
1,-1,1,1,-1,-1

13,27,14,3,5,20
1,-1,1,1,-1,-1



==> anc/examples_data/foliated_qudit_perfect_code_data/measurement_results.csv <==
0,6,5,4,1,6,0,6,1,4,0,4,6,2,5,4,2,0,3,1,2,0,5,4,5,4,3,3
0,0,0,0

3,3,1,2,0,3,4,3,5,3,1,1,6,5,5,6,3,5,0,4,4,6,5,5,2,3,4,5
0,0,0,0

2,0,1,3,0,1,1,6,4,0,5,0,4,6,1,3,1,5,3,0,4,3,6,2,1,1,1,5
0,0,0,0

2,2,3,2,2,5,1,1,1,0,1,6,1,6,6,1,0,0,0,1,0,5,0,1,6,1,5,2
0,0,0,0

6,2,1,5,4,1,6,3,0,2,3,1,6,2,3,4,0,0,3,1,5,6,4,4,1,2,0,4
0,0,0,0

4,2,6,1,6,0,0,5,6,1,6,5,4,1,1,6,0,1,5,6,1,2,1,1,6,6,5,2
0,0,0,0

0,6,3,0,1,4,6,2,6,3,3,4,4,2,1,0,1,4,1,5,6,0,1,6,5,3,6,0
0,0,0,0

5,2,5,6,2,5,5,1,0,4,1,4,4,6,1,2,5,2,5,4,4,5,0,0,2,5,6,4
0,0,0,0

1,1,0,0,5,1,6,5,6,2,2,0,2,6,0,3,2,3,1,3,0,1,1,0,1,4,6,5
0,0,0,0

6,1,3,6,2,3,0,1,0,2,5,4,1,0,2,1,5,6,1,4,5,1,2,1,6,2,6,0
0,0,0,0

2,6,0,4,3,5,5,6,6,1,4,6,6,4,0,1,0,2,3,3,6,5,3,1,5,0,2,4
0,0,0,0

5,3,6,3,1,3,6,5,1,1,5,5,6,0,3,0,3,4,4,6,2,4,4,0,2,3,3,1
0,0,0,0

3,5,6,3,1,3,0,3,2,0,6,5,6,2,6,1,0,3,5,2,5,2,1,0,6,0,5,3
0,0,0,0

1,3,5,3,3,0,3,5,2,2,3,3,3,6,0,3,0,3,1,3,1,3,0,1,3,0,5,1
0,0,0,0

5,4,3,6,1,2,0,5,2,3,2,4,5,4,0,4,5,6,5,6,1,0,4,6,4,4,3,0
0,0,0,0

3,1,4,4,6,1,0,3,1,1,4,6,4,6,6,6,0,2,6,1,1,5,6,0,5,1,3,0
0,0,0,0

3,1,3,4,5,3,1,0,6,3,4,4,4,1,2,1,1,5,2,6,0,4,2,0,5,1,6,4
0,0,0,0

6,4,0,1,5,1,6,3,3,1,2,1,6,0,0,0,0,5,0,6,2,2,2,5,1,3,2,5
0,0,0,0

6,3,5,5,2,0,5,1,1,0,6,3,2,3,3,2,4,5,4,1,1,2,5,0,0,5,0,3
0,0,0,0

3,5,0,0,3,5,3,4,2,6,2,1,5,6,2,3,5,2,5,5,2,4,1,6,0,2,3,1
0,0,0,0

3,6,4,5,5,3,1,1,0,5,3,4,4,5,3,6,4,4,5,6,2,3,4,0,0,2,6,1
0,0,0,0

1,1,0,2,2,1,5,2,0,4,4,2,0,0,1,0,3,1,5,3,4,3,2,5,1,4,0,5
0,0,0,0

3,0,5,1,2,2,1,3,4,5,6,3,1,1,2,1,6,4,6,3,0,2,4,5,5,5,2,2
0,0,0,0

2,6,6,3,5,4,1,3,2,3,6,2,6,2,1,4,6,1,1,4,1,1,4,0,5,2,2,1
0,0,0,0

0,1,3,2,5,4,1,6,2,3,4,0,2,6,6,2,2,4,4,3,5,0,3,0,2,1,6,5
0,0,0,0

3,4,4,1,2,0,2,5,2,4,2,2,6,6,6,4,1,6,6,1,0,0,6,3,1,3,3,6
0,0,0,0

1,2,0,3,6,2,2,4,0,4,3,5,3,4,0,1,2,2,3,2,1,1,5,3,4,1,5,4
0,0,0,0

3,1,2,2,2,2,3,1,5,4,4,2,1,0,2,3,3,5,0,4,0,1,0,3,4,4,5,2
0,0,0,0

2,4,1,3,3,2,5,4,3,6,2,6,4,6,4,6,1,3,2,1,0,6,3,1,3,2,0,4
0,0,0,0

5,3,4,3,2,5,3,6,4,1,4,4,4,1,1,6,0,3,5,2,2,3,3,5,4,6,0,5
0,0,0,0

6,5,5,6,4,4,3,2,4,1,0,2,1,0,6,3,1,2,1,3,5,2,4,6,0,5,0,3
0,0,0,0

1,2,6,1,2,2,5,0,4,6,0,4,6,5,4,4,2,2,3,1,5,4,3,0,0,4,0,3
0,0,0,0

6,0,6,2,6,4,0,1,0,0,0,0,6,3,4,5,3,5,4,3,4,0,1,2,1,1,4,1
0,0,0,0

5,1,4,4,4,1,4,0,1,6,4,1,5,6,0,0,6,2,3,1,1,1,4,1,4,5,1,1
0,0,0,0

3,1,5,3,2,4,6,4,3,5,5,5,4,3,0,5,1,1,1,5,2,0,1,5,3,5,4,0
0,0,0,0

2,1,6,4,0,4,4,3,1,3,4,0,5,2,3,6,4,3,5,2,4,4,6,2,6,2,4,1
0,0,0,0

1,4,5,2,3,3,5,0,6,6,2,1,5,2,4,0,1,6,3,5,6,3,1,3,2,1,1,6
0,0,0,0

6,4,2,0,3,1,5,6,3,0,2,6,3,0,6,5,2,0,4,3,0,5,6,4,3,3,1,5
0,0,0,0

1,2,2,1,4,5,4,2,6,4,4,1,1,4,4,0,5,1,1,2,3,5,1,2,4,3,1,1
0,0,0,0

5,6,5,3,4,1,1,2,2,6,4,4,6,6,2,6,1,3,0,3,4,6,4,2,0,5,2,6
0,0,0,0

5,4,4,2,0,6,6,3,5,4,1,2,0,3,3,3,1,4,3,2,6,0,2,1,6,1,2,3
0,0,0,0

6,4,4,1,4,6,0,6,5,4,4,1,4,6,0,1,1,6,3,4,3,2,1,5,6,6,4,5
0,0,0,0

2,1,5,3,0,2,2,2,2,6,0,6,0,5,2,6,3,2,5,1,2,5,6,1,4,5,4,6
0,0,0,0

4,5,1,1,3,0,0,2,4,5,4,1,3,5,0,6,4,0,4,3,3,4,5,0,3,2,0,3
0,0,0,0

5,4,0,1,0,3,6,3,1,2,1,0,6,2,4,4,0,3,3,2,6,0,2,1,5,0,4,5
0,0,0,0

5,2,4,6,6,0,4,5,1,1,2,3,0,2,6,2,0,4,3,6,2,5,2,3,3,4,0,5
0,0,0,0

6,5,1,6,5,5,5,1,3,2,4,6,1,2,4,3,4,4,1,1,1,3,3,3,5,2,6,6
0,0,0,0

6,4,5,5,4,2,2,4,6,0,4,1,1,1,1,6,1,6,2,5,0,3,1,6,6,6,6,5
0,0,0,0

4,2,3,0,4,3,6,6,0,4,0,2,0,1,2,5,0,0,5,2,0,1,6,6,2,0,5,0
0,0,0,0

4,6,6,2,4,6,3,6,2,0,3,4,5,5,0,3,5,5,6,4,2,2,3,0,1,2,0,6
0,0,0,0

6,3,6,6,2,6,1,0,4,1,3,5,0,5,5,6,5,4,5,5,3,6,4,1,6,4,0,0
0,0,0,0

6,1,6,5,1,6,2,5,3,6,0,0,6,1,1,4,4,0,6,6,3,4,0,0,4,4,4,5
0,0,0,0

2,6,5,4,4,6,4,5,3,0,3,0,5,6,1,2,3,1,1,0,1,4,4,0,2,5,5,4
0,0,0,0

6,2,2,6,4,5,5,3,6,4,4,4,4,0,1,0,1,0,1,4,0,0,1,2,5,3,6,2
0,0,0,0

2,6,3,6,0,1,0,0,4,1,5,5,0,0,0,6,2,4,6,1,5,2,1,5,3,3,2,0
0,0,0,0

5,5,4,2,1,4,1,0,2,2,2,6,6,0,1,6,0,1,5,3,5,1,2,6,4,1,1,1
0,0,0,0

6,3,4,1,3,3,1,3,0,5,1,0,1,1,0,3,2,3,5,1,4,0,5,5,5,3,5,2
0,0,0,0

1,0,2,4,1,1,0,1,4,4,3,3,0,3,5,6,6,3,5,4,1,4,5,4,2,0,1,3
0,0,0,0

4,3,2,1,6,6,4,6,1,4,0,1,6,2,2,0,2,5,4,4,6,1,1,6,5,5,0,0
0,0,0,0

0,0,0,0,3,2,6,6,6,2,2,0,1,6,1,2,6,5,4,2,0,2,6,4,5,0,4,5
0,0,0,0

0,3,1,0,0,2,5,4,6,1,0,0,5,5,0,4,2,1,1,3,6,3,1,0,2,4,4,4
0,0,0,0

4,6,3,1,5,3,4,1,0,4,6,0,1,3,0,3,1,1,5,5,2,6,5,3,5,2,6,6
0,0,0,0

3,6,1,2,5,6,1,4,1,6,2,5,5,5,1,5,2,3,1,3,6,4,5,1,6,3,4,3
0,0,0,0

4,6,2,4,1,4,2,4,3,5,0,1,4,3,5,2,4,1,0,0,1,4,4,2,3,2,4,0
0,0,0,0

3,3,5,6,1,2,5,5,4,5,3,1,6,5,4,1,5,2,6,3,3,4,1,6,3,3,0,3
0,0,0,0

5,2,1,3,2,3,1,0,5,0,0,0,5,1,2,2,1,2,3,3,5,4,1,6,2,1,1,5
0,0,0,0

6,5,5,1,4,0,6,3,0,6,5,6,1,2,1,5,0,4,0,3,5,5,6,3,4,2,6,6
0,0,0,0

4,0,0,2,3,2,4,0,1,5,5,5,3,0,1,2,4,0,2,1,3,4,6,6,2,1,3,5
0,0,0,0

2,5,0,1,0,4,6,3,4,2,1,3,3,3,5,1,3,4,6,5,3,5,3,6,5,5,4,2
0,0,0,0

5,1,0,3,4,0,4,0,6,3,6,1,6,3,5,3,0,2,1,2,4,1,2,3,5,1,4,0
0,0,0,0

5,5,3,6,0,1,2,3,6,0,6,1,4,5,6,4,3,6,1,1,5,6,0,1,3,6,5,4
0,0,0,0

1,6,3,5,2,2,3,2,3,3,1,1,2,5,5,0,2,6,4,6,4,2,6,3,0,6,5,2
0,0,0,0

5,4,6,2,0,4,2,3,4,3,5,4,4,6,5,6,5,0,1,0,2,3,3,4,1,0,0,0
0,0,0,0

4,4,6,4,6,0,6,5,3,5,3,2,4,3,3,1,4,1,1,1,1,6,6,3,1,0,4,2
0,0,0,0

4,4,4,2,6,6,2,5,5,1,0,0,6,1,1,0,1,6,1,6,1,5,0,3,4,4,1,4
0,0,0,0

6,6,6,3,2,5,1,1,4,6,6,1,6,4,0,6,0,6,0,3,6,0,5,6,5,3,5,3
0,0,0,0

1,0,6,4,1,4,0,1,6,1,3,6,5,4,4,0,3,4,0,5,2,0,2,0,3,2,2,6
0,0,0,0

2,4,4,6,0,0,1,3,3,3,5,3,2,4,0,1,0,3,0,6,6,2,5,6,3,3,1,4
0,0,0,0

3,4,3,0,5,0,2,4,2,4,6,4,6,5,6,5,4,5,0,0,3,3,5,1,5,5,1,1
0,0,0,0

1,1,4,6,5,4,4,3,0,4,4,5,4,4,1,4,6,0,1,6,6,2,0,5,0,4,4,1
0,0,0,0

1,4,2,3,5,3,1,5,4,4,5,6,2,0,4,1,2,1,2,6,4,5,5,6,0,5,4,0
0,0,0,0

0,2,0,1,0,4,0,5,0,0,3,3,0,4,1,6,5,5,2,5,4,3,6,5,0,2,5,5
0,0,0,0

4,0,2,1,5,4,4,0,3,6,5,4,4,3,6,5,5,2,3,2,5,5,2,2,4,2,4,1
0,0,0,0

6,6,2,0,3,1,1,0,4,6,0,6,4,4,4,0,2,2,5,5,4,3,2,1,2,1,5,3
0,0,0,0

0,0,4,6,6,5,0,5,4,4,6,6,3,4,5,6,1,4,4,0,0,3,6,1,2,6,5,3
0,0,0,0

1,4,1,2,4,2,6,1,0,3,0,6,0,0,5,4,1,1,0,1,6,2,3,6,4,6,6,6
0,0,0,0

3,5,1,4,2,6,4,2,2,4,1,5,1,4,3,1,1,5,4,4,6,2,3,5,5,4,3,6
0,0,0,0

2,6,4,1,1,5,2,1,0,0,2,5,6,0,6,2,3,2,5,0,1,4,4,1,1,5,2,1
0,0,0,0

3,6,1,1,0,6,3,3,5,0,2,4,1,5,5,3,5,3,0,1,4,5,6,0,2,2,3,1
0,0,0,0

3,6,2,1,4,0,5,5,2,0,6,4,0,0,6,4,3,4,1,3,3,5,0,2,0,4,5,4
0,0,0,0

2,5,5,0,2,2,3,5,5,3,1,2,0,0,1,6,5,1,2,4,2,3,0,3,3,5,2,4
0,0,0,0

0,1,5,1,0,5,1,1,5,3,3,5,2,3,1,6,5,6,1,0,3,2,2,4,3,3,2,4
0,0,0,0

5,4,6,6,3,0,4,0,3,5,1,2,6,0,2,5,4,6,4,3,4,5,1,6,2,6,2,4
0,0,0,0

4,1,3,0,0,4,5,5,4,5,6,2,0,4,4,4,2,4,3,1,1,4,4,2,2,1,4,3
0,0,0,0

6,4,2,4,5,0,4,4,0,3,1,2,6,2,5,3,1,5,2,0,5,3,0,2,4,0,3,6
0,0,0,0

3,2,1,0,2,6,2,6,5,1,3,2,3,4,3,1,1,2,4,0,1,5,1,5,2,1,3,0
0,0,0,0

3,0,6,4,5,6,6,2,5,3,1,3,5,2,6,4,1,1,6,0,0,4,1,3,3,2,2,6
0,0,0,0

3,4,5,4,6,1,5,1,0,6,2,2,6,0,3,2,5,5,2,0,3,6,4,2,2,3,0,3
0,0,0,0

6,4,5,6,5,1,0,4,5,2,1,2,6,2,0,0,1,0,3,4,6,0,4,3,4,0,0,1
0,0,0,0

1,1,3,5,0,3,3,3,6,1,5,3,4,4,0,0,4,2,2,1,5,4,3,6,6,0,5,1
0,0,0,0



==> anc/examples_data/foliated_qudit_perfect_code_data/node_mapping.txt <==
{('data', 0, 0): 0,
 ('data', 0, 1): 1,
 ('data', 1, 0): 2,
 ('data', 1, 1): 3,
 ('data', 2, 0): 4,
 ('data', 2, 1): 5,
 ('data', 3, 0): 6,
 ('data', 3, 1): 7,
 ('data', 4, 0): 8,
 ('data', 4, 1): 9,
 ('ancilla', 0, 0): 10,
 ('ancilla', 1, 0): 11,
 ('ancilla', 2, 0): 12,
 ('ancilla', 3, 0): 13,
 ('data', 0, 2): 14,
 ('data', 0, 3): 15,
 ('data', 1, 2): 16,
 ('data', 1, 3): 17,
 ('data', 2, 2): 18,
 ('data', 2, 3): 19,
 ('data', 3, 2): 20,
 ('data', 3, 3): 21,
 ('data', 4, 2): 22,
 ('data', 4, 3): 23,
 ('ancilla', 0, 2): 24,
 ('ancilla', 1, 2): 25,
 ('ancilla', 2, 2): 26,
 ('ancilla', 3, 2): 27}


==> anc/examples_data/foliated_qudit_toric_code_data/adjacency_matrix.csv <==
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
1 , 1 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 1 , 1 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 1 , 0 , 0 , 1 , -1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
-1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
-1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 1 , -1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , -1 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 1 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , -1
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 1
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , -1 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , -1 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 1 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , -1 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , -1 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , -1 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , -1
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 0 , 1
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 1 , 0 , 0 , -1 , 1 , 0 , 0 , -1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0
0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , -1 , 1 , 0 , 0 , 0 , 0 , 0 , 0 , 0 , 0


==> anc/examples_data/foliated_qudit_toric_code_data/detector_and_weights.csv <==
16,64,24,25,28,29
1,-1,1,1,-1,-1

17,65,26,27,30,31
1,-1,1,1,-1,-1

18,66,29,30,33,34
1,-1,1,1,-1,-1

19,67,28,31,32,35
1,-1,1,1,-1,-1

20,68,32,33,36,37
1,-1,1,1,-1,-1

21,69,34,35,38,39
1,-1,1,1,-1,-1

22,70,25,26,37,38
1,-1,-1,-1,1,1

23,71,24,27,36,39
1,-1,-1,-1,1,1

40,88,49,50,53,54
1,-1,1,-1,1,-1

41,89,48,51,52,55
1,-1,-1,1,-1,1

42,90,52,53,56,57
1,-1,1,-1,1,-1

43,91,54,55,58,59
1,-1,1,-1,1,-1

44,92,57,58,61,62
1,-1,1,-1,1,-1

45,93,56,59,60,63
1,-1,-1,1,-1,1

46,94,48,49,60,61
1,-1,1,-1,1,-1

47,95,50,51,62,63
1,-1,1,-1,1,-1



==> anc/examples_data/foliated_qudit_toric_code_data/measurement_results.csv <==
5,2,0,6,0,2,0,4,1,4,0,5,6,5,0,2,3,6,5,0,1,2,6,5,6,2,0,6,3,6,3,2,1,6,1,3,4,4,0,3,4,5,2,5,2,0,4,6,6,4,6,6,3,6,2,5,1,2,6,6,1,5,1,3,2,0,0,1,0,3,1,0,6,0,6,1,6,2,2,5,2,2,2,3,3,1,4,4,6,0,5,2,2,0,2,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,2,4,2,6,1,3,1,0,5,0,5,5,6,0,3,6,5,0,3,4,0,0,3,2,5,3,6,2,3,1,4,6,6,5,3,4,0,1,1,3,4,0,4,4,3,4,6,1,3,0,2,4,3,1,0,0,2,1,4,2,6,6,1,1,2,0,0,5,6,0,0,5,5,4,1,5,6,0,0,5,1,5,0,2,2,0,4,1,1,6,2,5,6,5,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,3,6,3,0,1,6,6,1,1,0,5,6,1,5,6,5,6,6,2,6,6,4,0,1,0,4,6,1,2,1,2,3,4,6,2,4,2,0,0,6,2,6,2,4,4,2,2,4,1,1,2,0,5,2,6,0,6,0,5,2,0,6,1,3,6,6,0,0,0,2,4,4,6,3,4,5,1,1,5,6,0,1,4,1,5,2,3,2,6,2,0,4,1,0,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,2,3,2,1,5,1,1,4,1,5,2,2,4,5,3,3,0,6,3,5,6,0,5,3,1,0,2,1,6,3,3,2,0,1,1,3,5,6,5,3,2,6,3,2,6,3,3,2,1,4,3,5,3,3,3,2,6,4,2,6,4,3,6,0,3,0,4,6,4,3,1,6,0,4,6,6,0,1,5,2,0,1,6,3,5,3,1,0,1,4,5,5,6,6,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,2,6,2,1,6,5,2,6,1,1,4,6,5,0,6,6,0,3,3,0,2,5,2,1,4,6,6,3,5,0,1,3,0,3,6,6,1,3,6,4,2,0,0,5,5,0,5,0,6,1,6,5,2,6,4,6,3,3,0,4,3,0,2,3,4,5,5,3,2,6,0,4,3,6,5,1,2,3,5,6,6,4,5,6,2,1,3,5,0,6,5,1,4,2,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,0,1,1,5,0,2,0,3,0,6,0,6,1,2,0,3,3,3,0,1,1,6,4,0,5,5,1,6,0,0,0,5,2,6,2,3,6,1,3,4,5,1,1,0,5,3,2,1,3,1,5,1,0,0,3,5,4,6,4,0,5,5,3,2,2,2,6,6,5,3,2,1,5,4,4,5,3,0,3,6,0,5,1,4,1,5,6,6,4,3,0,5,0,3,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

3,4,3,6,4,2,2,3,3,2,3,2,3,0,1,5,5,4,1,3,6,1,2,6,4,6,2,4,5,2,3,3,3,1,6,5,0,6,2,2,1,2,3,0,5,1,2,0,4,1,4,0,6,4,1,4,1,0,5,4,4,4,3,4,1,4,6,3,4,1,2,0,3,5,6,5,3,6,3,5,6,4,4,5,6,1,1,2,1,3,6,5,1,4,5,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,4,4,6,1,6,6,6,4,4,1,3,4,4,3,6,0,0,6,3,4,4,4,0,1,2,6,6,2,2,3,3,3,2,1,2,6,4,0,1,0,3,2,5,4,1,4,2,4,1,3,4,3,2,5,0,2,2,5,5,5,2,5,0,6,6,1,3,6,6,0,0,2,3,6,0,2,2,3,2,6,6,0,1,4,0,2,5,2,0,3,3,5,6,3,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,3,0,1,6,5,5,6,2,2,5,0,5,4,4,6,0,5,5,6,3,3,4,2,2,3,4,0,0,1,1,2,0,3,5,1,1,2,2,2,3,3,1,4,4,6,3,4,1,0,1,3,4,5,2,5,6,1,4,4,2,0,5,4,4,6,6,0,3,5,1,3,1,5,1,5,0,3,5,0,1,6,1,6,0,3,2,3,5,6,5,1,3,6,6,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,0,1,1,6,6,1,5,2,0,4,4,1,4,6,5,3,0,3,0,3,2,3,0,0,2,0,0,5,4,2,6,6,6,6,1,4,5,5,1,4,3,2,3,1,6,1,1,3,3,1,5,4,0,2,5,4,6,5,6,2,2,4,2,3,6,4,4,6,3,4,5,1,3,6,3,3,4,1,0,5,2,0,2,5,1,4,1,4,6,4,6,0,1,1,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,4,0,4,0,4,4,5,4,6,6,1,3,2,4,1,3,0,5,3,4,5,1,0,6,4,4,1,3,4,1,1,4,2,3,0,4,2,6,0,4,1,1,4,5,2,5,6,0,3,6,0,1,2,1,3,1,0,5,4,6,3,1,6,6,3,5,3,4,2,1,4,6,2,0,5,6,1,2,6,6,0,1,2,1,2,6,6,2,3,1,3,2,5,5,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,5,4,2,3,3,2,5,0,5,0,0,4,3,6,2,5,5,0,2,2,5,4,5,3,0,3,2,1,0,1,1,2,3,0,0,3,4,3,1,2,5,2,4,2,5,2,6,4,0,0,5,0,1,4,4,5,3,3,0,4,2,2,3,0,1,5,2,0,1,1,4,3,0,2,4,0,3,2,5,3,3,0,4,3,3,5,0,6,3,3,0,2,6,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,5,3,2,4,0,1,0,4,6,1,0,3,2,1,1,3,4,1,6,4,3,0,0,6,2,0,3,1,5,1,6,4,2,6,5,2,5,5,3,1,3,2,2,6,1,5,1,1,5,3,0,5,4,6,4,2,3,6,5,6,5,2,6,5,0,6,4,3,6,1,3,0,3,5,2,4,4,1,6,4,5,6,3,1,4,3,5,1,1,2,5,6,4,2,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,2,2,4,4,0,1,1,0,5,0,5,1,4,4,5,1,0,3,5,2,3,0,0,4,5,4,1,5,6,1,6,4,4,6,6,5,0,0,2,6,3,6,2,5,2,0,4,4,4,6,3,5,2,5,4,3,1,5,3,4,0,4,3,6,5,0,6,5,6,5,2,4,4,2,0,0,0,0,0,6,6,1,0,2,1,0,0,1,1,4,5,4,1,4,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,3,5,1,2,1,5,3,2,6,1,1,6,2,3,4,2,3,1,5,0,0,2,1,5,4,6,3,2,6,0,6,5,0,5,4,5,4,5,6,1,0,4,2,4,4,3,3,1,3,2,1,3,3,4,5,5,0,5,3,6,1,1,2,3,6,2,4,3,5,1,4,1,1,2,2,5,0,2,1,0,4,0,3,2,5,4,4,1,2,2,3,6,5,6,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,3,1,2,2,3,4,3,2,0,4,6,1,0,3,2,1,5,5,4,1,1,0,4,1,5,6,5,0,0,5,5,0,6,4,6,3,5,4,2,1,3,1,6,0,5,5,0,1,0,6,3,3,1,6,1,6,5,5,1,2,0,6,5,0,6,0,3,6,5,5,3,4,2,1,3,3,3,2,1,1,6,6,6,4,2,3,0,4,3,4,1,1,3,1,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,4,6,5,5,5,2,2,5,6,6,1,3,5,4,5,2,1,3,0,4,0,5,6,0,6,5,4,6,4,1,1,6,5,0,6,0,4,4,4,1,3,6,5,1,5,0,0,0,0,4,6,4,0,2,3,1,6,2,1,2,2,4,3,5,1,3,2,4,5,2,6,1,2,4,6,4,4,3,1,3,6,4,4,2,4,0,6,2,1,5,5,3,6,0,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

3,2,5,2,6,2,5,4,4,2,0,4,2,0,0,0,5,0,6,0,6,5,6,0,6,0,0,3,6,2,3,3,2,1,0,1,3,3,1,4,1,4,6,4,2,5,3,3,5,0,0,6,6,0,6,5,6,1,0,2,5,3,0,4,3,4,3,6,3,1,3,5,0,5,2,0,4,4,0,6,0,1,6,2,6,5,6,3,2,4,3,3,6,0,3,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,2,1,4,3,5,1,2,5,2,6,1,2,2,4,5,1,6,0,5,3,6,0,0,6,1,2,1,4,5,3,6,3,4,2,4,3,2,2,1,5,2,1,4,1,6,6,3,6,0,5,1,1,5,1,4,1,5,4,0,1,6,5,0,6,0,2,1,5,2,1,4,6,4,5,6,2,0,6,5,1,5,3,0,6,5,3,2,4,0,0,5,3,4,0,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,5,6,3,0,0,0,6,4,0,2,6,1,6,5,6,1,2,3,5,3,3,3,1,0,4,1,5,0,4,6,4,4,6,0,1,0,1,4,2,6,1,4,4,6,0,5,2,5,3,6,2,3,0,2,6,0,5,3,2,0,4,2,4,1,5,0,4,5,5,3,5,0,4,2,4,0,5,0,4,5,1,4,3,6,5,5,0,1,1,2,1,3,6,3,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,5,6,4,2,1,1,5,5,4,6,0,6,0,0,0,4,1,1,3,3,0,3,6,2,5,4,5,0,4,3,6,5,5,2,2,4,0,1,4,6,0,2,2,5,3,1,2,1,3,4,6,0,5,0,3,5,1,3,1,4,3,1,1,0,1,1,2,2,6,2,0,6,1,2,0,1,6,4,6,2,3,1,0,0,0,1,6,3,1,1,1,5,3,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,6,1,3,0,0,2,5,2,3,2,3,3,0,2,2,6,1,4,0,5,4,6,2,1,3,5,1,5,5,5,3,2,6,6,2,1,5,0,2,3,0,6,3,6,0,5,5,4,5,4,1,2,3,4,3,1,4,5,1,4,6,5,3,0,6,2,4,0,3,3,3,2,1,0,3,1,2,4,5,2,4,4,1,1,5,0,1,3,5,2,1,6,6,2,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

3,4,5,2,4,4,1,1,2,0,1,4,3,0,1,2,5,2,2,5,5,1,3,5,6,2,1,0,0,0,0,0,4,4,3,1,6,3,4,0,2,3,2,4,5,1,2,2,3,4,2,0,0,6,3,0,0,5,0,6,3,5,4,6,6,3,2,0,4,1,0,5,6,1,6,3,3,3,3,2,0,4,4,5,4,4,3,0,0,0,5,1,4,3,6,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,0,0,2,0,2,1,4,3,5,0,4,0,4,6,0,4,3,6,4,4,4,6,4,0,1,4,4,6,2,0,6,2,4,6,4,3,2,5,5,1,0,3,0,3,1,2,4,4,0,3,0,4,0,5,5,0,6,3,6,1,2,0,1,4,5,5,3,5,4,1,1,5,5,5,1,6,1,5,6,2,5,6,6,3,2,0,2,0,4,1,4,1,0,5,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,3,4,5,6,6,5,6,0,0,0,1,0,4,5,1,0,2,1,1,2,0,5,3,2,5,5,5,5,4,5,2,2,3,1,1,4,3,6,3,0,0,0,5,6,2,5,3,5,4,1,6,3,3,2,0,2,3,1,2,5,2,4,5,5,5,6,5,0,0,4,3,0,3,2,5,1,0,6,6,4,6,6,1,4,6,2,5,4,5,6,6,6,2,2,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,1,6,4,3,6,0,3,6,1,4,2,0,3,4,4,6,0,5,0,0,0,3,0,5,2,1,0,2,4,5,1,0,1,1,4,1,3,4,4,1,3,2,6,3,0,4,2,0,1,6,3,0,3,2,3,4,4,4,3,1,6,0,0,0,2,5,6,4,4,0,0,3,5,3,4,6,2,0,2,2,4,3,5,5,5,3,2,4,2,6,6,2,5,5,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,3,0,6,3,3,2,2,3,3,6,2,6,3,2,0,6,6,4,3,3,1,5,0,0,1,6,5,2,0,3,2,5,3,2,1,5,4,3,5,4,5,0,4,5,0,0,3,5,5,5,1,0,0,4,6,4,3,5,1,0,4,4,4,5,5,2,1,2,3,5,5,4,0,6,2,6,3,1,5,1,0,6,4,4,6,2,4,0,0,1,6,3,1,3,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,1,4,1,6,0,6,6,4,4,4,3,6,2,1,0,4,1,1,3,3,5,2,2,2,4,4,3,4,4,2,3,5,1,5,6,1,0,5,0,5,6,6,1,1,0,5,4,3,4,2,6,1,4,6,4,0,6,1,5,2,0,6,2,2,3,1,6,1,4,6,5,5,0,6,6,0,0,1,0,1,5,4,5,4,3,4,2,5,5,4,6,0,5,6,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,3,6,2,4,2,4,4,2,4,0,1,6,0,0,1,0,5,0,0,5,0,6,5,3,1,6,4,2,5,0,5,6,0,3,0,3,3,6,3,2,2,0,6,4,1,3,3,2,1,3,0,6,3,1,5,4,5,3,5,2,1,2,3,4,3,2,1,5,1,1,4,6,4,3,2,4,3,0,1,4,4,1,2,2,4,2,2,2,6,2,0,5,3,5,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,1,0,6,6,4,2,5,5,5,0,0,3,5,1,0,6,1,4,5,6,4,0,2,6,2,3,0,3,0,4,2,2,5,3,6,2,2,5,6,3,6,2,4,2,6,3,2,6,3,5,3,0,3,3,1,4,6,4,6,6,5,3,5,4,5,0,2,2,2,2,4,2,5,2,1,2,2,1,0,4,5,5,0,3,1,4,3,1,4,4,4,6,0,0,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,4,5,2,6,4,0,0,0,1,0,1,5,3,2,0,5,5,6,5,2,5,6,1,2,0,2,2,3,0,4,5,4,6,4,2,6,4,6,2,3,6,1,6,2,3,2,5,1,1,2,6,3,3,4,2,1,6,5,6,4,0,6,2,4,0,0,0,2,3,0,5,4,0,5,4,3,5,5,4,6,0,3,1,5,3,2,5,1,3,3,0,4,6,6,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,3,2,5,1,4,3,2,2,2,0,6,4,1,1,3,4,4,4,5,2,0,2,0,3,1,6,2,5,3,6,1,2,2,5,2,2,0,1,3,2,1,4,2,2,3,5,2,4,0,1,5,5,5,3,2,0,0,4,2,3,3,6,1,0,5,6,0,4,3,3,0,0,2,5,1,0,2,4,0,0,3,2,0,2,5,6,6,3,6,4,5,2,3,2,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

3,2,5,1,6,5,6,1,4,6,0,6,0,5,6,6,5,5,1,1,4,6,6,0,0,4,4,6,3,4,2,1,3,5,1,6,5,5,1,2,3,0,6,6,5,1,3,4,2,4,2,4,2,0,6,2,0,6,3,3,1,5,5,3,2,5,1,3,2,3,4,1,3,2,6,4,2,5,4,4,0,1,2,2,2,1,3,4,6,2,2,3,1,6,4,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,0,4,1,1,0,3,3,2,0,2,2,4,2,5,4,3,1,3,6,6,0,4,5,3,2,3,2,0,3,6,2,0,3,5,1,6,6,4,4,0,5,3,0,2,0,0,4,3,6,0,5,3,5,1,5,6,5,1,2,2,6,6,3,5,5,4,0,4,5,2,3,3,5,5,6,4,2,5,4,0,4,0,1,4,4,4,2,3,2,2,2,6,4,0,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,4,2,2,6,4,1,3,5,5,3,5,3,0,4,3,5,1,0,6,2,1,6,0,0,0,3,4,0,6,3,4,1,2,5,2,5,2,5,2,5,0,2,3,5,0,5,1,5,2,2,1,0,5,5,0,2,6,1,6,6,6,2,4,6,1,2,0,5,1,3,3,3,3,0,4,1,4,5,0,0,6,5,1,3,1,6,1,5,3,0,3,0,2,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,6,2,4,3,6,5,0,5,6,2,0,4,0,2,1,5,6,4,5,5,0,6,4,1,6,1,6,6,6,1,0,0,0,0,1,5,5,1,4,5,2,3,0,2,6,4,6,0,6,0,2,5,5,4,6,2,4,4,0,6,3,5,2,0,5,4,3,2,3,5,6,5,1,0,3,0,6,2,6,3,5,0,6,2,1,2,0,5,5,1,2,0,0,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,2,0,6,1,0,2,3,6,3,5,2,4,2,2,3,1,6,0,1,2,0,6,5,0,1,6,0,3,4,2,3,6,1,4,3,4,5,2,1,0,1,4,2,5,2,0,0,0,4,0,5,0,6,0,2,6,2,1,0,3,3,5,6,2,0,1,5,0,4,6,3,5,6,3,1,3,3,5,6,5,0,2,2,4,1,2,6,3,1,2,1,4,6,3,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,1,0,3,5,6,3,4,6,2,0,6,3,6,0,2,0,3,5,4,3,1,3,2,6,2,6,5,0,5,0,4,6,5,1,3,0,6,3,1,4,0,3,0,1,6,5,2,3,5,0,5,3,4,0,5,1,5,2,1,6,5,4,2,3,3,4,6,1,1,4,6,4,3,5,3,3,0,3,1,2,3,4,1,1,5,6,0,6,4,5,3,5,2,4,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,3,1,4,3,0,3,1,4,0,5,5,1,4,3,6,3,3,5,1,6,0,6,4,2,4,5,3,2,5,0,3,6,0,3,4,1,5,4,0,6,5,0,2,3,6,5,1,6,3,6,0,2,2,4,2,2,4,6,2,3,5,1,4,2,1,0,3,6,3,6,0,1,5,5,0,5,3,2,4,6,0,5,6,1,4,0,0,1,6,5,1,5,0,6,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,6,1,2,0,4,6,0,1,5,0,3,4,2,3,6,4,0,4,1,4,6,1,1,3,2,4,1,5,6,3,1,3,2,5,6,0,1,6,1,3,2,6,3,4,4,3,3,5,0,6,3,5,3,0,4,3,4,4,5,4,0,3,4,5,1,6,5,1,3,2,5,4,4,0,1,2,4,2,0,2,2,3,5,4,1,1,3,0,6,0,5,1,6,5,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,5,0,1,0,1,4,3,6,3,3,4,1,4,3,0,1,0,4,2,5,1,6,2,1,0,3,5,5,3,3,1,2,0,4,3,1,3,5,4,2,4,2,0,1,4,6,2,0,3,1,5,1,6,0,6,3,5,3,4,3,0,4,5,1,4,6,3,3,6,4,1,4,4,0,1,0,2,5,0,2,1,5,1,5,1,6,6,3,0,2,0,6,0,6,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,2,5,4,4,0,6,5,5,5,0,4,6,1,1,0,1,6,1,0,6,4,4,6,2,5,1,1,1,5,6,2,6,3,2,3,1,1,4,3,5,4,4,4,5,0,4,2,3,3,1,0,3,2,4,1,2,0,5,5,6,5,3,3,2,0,0,1,6,2,3,0,1,3,3,2,6,0,5,0,2,1,4,5,0,2,1,3,5,6,0,0,2,0,5,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,1,5,0,5,3,3,2,0,2,1,1,1,5,4,6,6,6,2,3,4,3,5,6,5,1,2,3,0,2,0,1,2,2,1,6,4,6,6,4,3,4,0,1,2,6,2,3,6,2,1,5,3,4,3,6,0,5,0,0,0,5,4,3,3,3,1,3,5,0,0,6,0,5,5,3,6,2,4,0,6,5,2,3,4,5,5,0,5,6,1,5,1,2,1,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,2,0,0,5,6,6,5,3,2,2,4,1,5,4,5,4,6,2,2,6,0,1,0,2,6,5,5,5,3,4,2,3,3,4,6,2,4,2,3,2,3,0,6,1,5,5,6,3,2,0,3,1,0,3,6,1,4,5,6,6,5,3,0,4,3,2,0,6,5,3,5,1,6,0,2,4,0,6,6,1,0,1,2,1,6,4,4,1,1,5,2,2,4,0,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,4,1,1,0,4,6,1,0,4,5,2,3,4,1,1,3,6,4,5,1,1,2,6,6,3,1,0,0,6,2,0,4,2,2,4,2,1,4,2,1,0,6,1,2,0,4,0,1,4,0,1,5,3,4,1,3,4,1,5,0,3,1,2,6,5,1,4,4,1,3,4,6,5,3,1,4,6,3,6,3,3,0,4,2,1,4,1,4,3,0,0,0,4,5,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,6,5,4,6,3,5,6,0,1,6,6,3,4,6,4,1,0,2,1,1,3,0,6,6,1,4,3,2,4,1,6,3,5,3,3,1,0,2,0,6,5,2,6,0,0,6,3,2,6,2,4,1,2,4,2,0,4,4,1,5,5,1,1,2,0,6,3,1,0,4,5,4,6,3,5,6,6,5,3,1,5,5,4,1,6,6,3,1,1,4,4,4,4,2,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,3,1,0,2,3,5,1,6,1,2,1,6,0,3,3,2,0,5,0,2,2,0,3,3,3,0,3,2,1,3,5,5,5,0,3,5,3,4,0,0,6,4,5,3,6,3,1,5,2,6,0,2,6,0,3,5,2,3,1,4,6,4,2,5,2,4,6,4,1,4,2,4,6,0,2,5,3,5,6,5,2,3,5,6,5,4,5,2,2,3,4,4,0,4,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,2,3,5,4,5,5,5,5,6,3,3,5,5,5,5,5,6,5,4,0,0,1,0,1,2,0,6,3,1,5,6,1,1,2,1,3,0,3,5,6,2,5,0,3,5,2,5,5,1,1,0,3,0,1,5,4,1,4,3,3,5,3,0,4,1,1,4,6,2,2,1,4,6,4,3,0,0,2,6,0,1,2,3,4,3,5,2,5,6,4,4,2,1,4,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,0,4,5,0,5,6,6,3,4,5,0,5,0,3,6,6,0,5,1,4,2,6,4,6,2,1,6,6,2,5,5,5,3,6,2,0,3,4,3,2,3,1,5,3,5,6,3,4,4,1,2,1,1,4,1,2,5,0,5,0,1,1,3,6,4,3,5,2,3,3,2,5,3,4,1,3,4,3,6,0,6,4,0,2,6,5,2,2,1,5,3,1,4,5,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,2,5,0,1,1,0,3,5,6,5,2,5,5,0,0,6,1,1,4,4,3,1,1,6,1,1,3,2,0,1,0,5,6,0,5,2,2,0,0,5,5,6,0,6,6,2,5,6,4,6,6,1,5,0,4,6,3,4,1,2,0,3,3,4,4,3,3,4,1,1,1,3,6,4,0,2,4,4,4,0,5,6,2,5,4,5,4,1,1,5,6,2,2,6,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,3,6,0,6,5,3,6,0,0,6,4,6,6,3,6,6,4,3,3,5,0,5,2,2,0,1,6,3,2,5,5,3,2,2,1,3,5,5,2,6,6,1,6,4,4,5,3,4,4,3,6,0,2,2,3,4,4,0,1,5,6,3,5,3,1,6,0,2,3,0,6,6,0,1,1,0,2,6,4,5,2,5,6,5,4,4,3,0,4,6,4,4,1,4,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,4,5,1,3,0,5,1,1,2,6,6,1,3,0,4,3,4,3,6,4,5,0,3,3,0,3,5,1,2,0,6,2,6,5,2,1,0,4,0,1,2,2,4,6,1,5,0,5,3,5,4,5,2,2,1,4,6,6,2,5,1,0,4,3,6,1,2,4,1,1,3,3,2,0,4,4,4,5,5,6,5,5,5,2,6,2,2,6,4,3,2,0,5,4,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,3,6,0,0,3,5,2,2,3,1,2,4,6,0,1,3,4,3,0,0,6,3,2,0,4,4,6,5,0,4,0,2,1,5,1,1,0,2,4,2,0,3,2,1,4,4,5,2,6,5,0,3,2,0,2,2,1,3,1,5,4,5,3,2,3,1,2,2,6,4,1,0,3,4,5,4,1,3,2,5,6,6,3,1,5,5,3,5,4,5,2,5,1,1,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,2,5,3,4,2,2,3,0,1,0,4,3,5,0,4,6,2,0,5,0,2,0,6,1,0,1,2,5,2,3,1,2,2,0,3,1,5,3,2,4,5,1,2,6,5,0,5,5,6,3,4,4,5,6,1,0,0,6,3,6,5,3,4,0,1,3,6,5,0,0,6,5,6,3,0,0,4,0,4,6,5,2,4,6,3,6,0,6,1,0,3,2,6,0,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,4,4,3,6,3,3,3,1,4,5,1,4,3,3,2,2,3,1,0,1,4,5,5,4,0,3,3,5,3,1,1,2,5,5,1,1,3,2,1,0,6,0,4,6,5,5,2,0,0,2,2,0,5,6,3,1,5,3,0,0,2,1,4,5,0,2,3,4,0,0,0,3,6,1,0,3,4,3,5,5,3,6,6,2,3,4,1,4,4,5,3,2,1,3,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,3,0,1,0,0,2,2,5,1,1,4,0,4,6,0,4,0,5,0,0,4,0,1,2,6,6,6,5,4,1,2,5,4,5,1,0,2,0,3,1,5,4,4,5,6,5,5,6,2,2,4,4,2,0,4,2,4,6,4,0,3,0,3,3,2,1,1,0,0,4,3,4,2,6,5,2,0,2,4,2,4,6,5,2,4,0,4,3,3,4,2,6,4,6,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,4,4,3,1,3,1,4,3,5,1,0,2,3,2,3,3,5,4,5,5,2,2,2,2,3,6,0,5,1,5,1,1,3,3,2,5,4,0,1,2,6,3,5,5,5,2,0,2,6,3,2,4,6,4,1,0,4,0,3,4,2,1,0,2,5,4,1,0,6,4,6,5,0,1,4,6,1,4,6,2,5,4,4,4,3,1,6,0,3,4,5,3,4,0,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,3,5,4,3,0,5,5,3,4,0,3,0,4,0,5,2,0,4,3,5,0,4,3,5,1,4,5,5,2,1,3,0,6,3,0,6,3,3,6,0,4,2,4,1,5,2,3,6,5,3,0,6,0,3,0,5,3,5,5,1,4,3,0,1,5,5,4,2,1,5,5,3,3,6,6,1,6,3,0,6,3,4,6,4,0,4,0,6,6,3,0,0,4,0,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,1,1,4,1,2,6,5,3,1,2,4,1,1,3,2,6,2,2,5,1,4,2,6,6,2,0,4,3,4,0,5,6,3,0,1,6,3,1,3,3,2,1,6,4,2,5,5,2,2,2,3,1,3,4,6,5,1,1,0,1,6,2,2,0,1,3,6,1,1,4,5,5,0,6,6,0,5,6,0,3,1,6,3,2,3,6,4,2,1,3,5,1,5,0,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,0,3,5,6,2,6,3,3,5,1,6,0,3,3,5,4,0,6,0,1,0,5,5,2,3,3,1,6,0,5,2,3,4,6,4,5,3,6,0,0,1,2,5,4,1,5,3,0,1,4,2,4,1,1,3,6,1,2,6,6,2,5,4,3,4,1,1,0,4,1,0,4,0,5,2,2,5,0,4,3,2,4,4,5,0,4,1,4,2,3,6,0,6,1,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,3,0,0,0,3,1,5,5,4,2,6,4,4,5,5,2,3,0,5,5,0,2,4,3,5,3,1,6,6,2,0,1,1,5,3,2,5,4,0,5,4,5,6,1,2,5,0,2,1,1,6,2,6,6,2,5,6,5,1,0,2,3,1,5,5,2,0,0,4,3,2,5,0,1,4,3,0,4,6,5,5,1,4,5,5,0,2,5,1,0,0,1,6,4,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,3,5,1,5,5,1,2,5,1,6,4,0,4,3,1,3,1,2,5,6,3,2,6,4,0,1,1,3,3,6,2,3,6,5,3,0,5,3,2,2,1,4,1,3,0,4,6,6,4,0,6,3,5,1,1,1,1,2,4,1,5,3,3,1,2,0,4,3,6,2,3,1,2,2,4,4,0,5,3,1,0,5,3,2,2,0,0,3,6,2,6,4,5,2,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

3,6,2,0,1,1,0,4,2,1,4,6,3,1,6,6,1,0,6,1,3,0,4,6,1,3,6,4,5,2,0,1,2,5,4,3,3,5,2,5,5,0,1,1,6,0,6,2,2,3,2,5,3,6,3,6,5,5,4,0,2,0,2,5,5,2,6,2,2,0,2,2,5,0,0,2,6,4,0,4,6,5,5,6,6,0,5,6,2,6,5,2,5,5,0,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,5,3,1,4,2,2,6,2,3,4,1,6,5,1,3,6,6,5,4,5,5,6,5,6,6,2,1,6,6,0,4,6,3,2,0,4,4,2,4,2,3,1,6,3,3,3,0,6,0,3,3,1,0,6,6,2,1,5,4,1,1,4,6,6,5,6,1,6,1,4,6,1,0,1,0,2,5,6,0,5,2,1,5,3,3,1,6,0,5,3,0,3,3,2,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,4,6,4,0,4,3,2,1,2,0,6,2,6,6,3,0,4,1,4,5,1,0,6,6,2,3,3,1,2,5,5,2,6,1,6,2,4,3,2,6,1,2,2,2,6,4,5,4,0,5,3,2,3,6,4,4,3,5,2,0,6,5,2,5,0,1,2,0,3,2,1,2,1,4,4,5,3,3,5,0,5,2,5,5,0,3,0,5,2,2,0,1,6,2,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,1,0,4,1,5,6,6,1,0,5,1,0,5,3,4,6,0,3,1,1,4,5,1,3,1,2,4,3,4,4,5,4,4,1,1,4,2,1,4,0,4,4,4,4,4,6,2,5,1,4,5,1,4,2,6,3,0,2,4,5,4,3,4,3,4,6,4,3,1,5,2,0,6,3,2,1,1,0,2,4,5,2,3,4,1,3,3,6,2,4,5,3,4,4,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,2,4,6,1,4,6,2,3,5,6,5,1,3,1,0,2,0,0,1,4,4,6,4,5,5,6,5,4,5,3,4,0,5,5,4,2,2,2,0,3,0,2,5,1,1,3,6,4,3,3,1,6,3,4,0,3,0,3,2,5,5,3,2,3,4,5,5,5,4,6,3,0,3,1,5,1,5,5,5,6,5,3,5,3,6,6,6,2,5,1,3,0,4,4,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,5,1,1,2,4,2,2,6,5,5,3,4,6,0,1,1,1,0,5,5,1,2,6,5,1,3,0,5,0,6,4,3,5,2,4,1,0,2,6,6,6,6,2,6,1,2,6,6,6,6,1,4,3,0,3,0,6,3,2,2,4,4,5,2,1,6,0,5,6,0,1,2,6,2,2,3,0,2,3,6,1,0,0,2,3,5,1,2,0,1,0,2,6,0,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,6,0,4,4,2,0,5,1,3,2,4,3,1,5,0,0,5,4,5,3,5,4,2,6,5,2,1,6,5,6,0,2,2,0,4,0,1,4,1,1,3,0,0,4,0,5,1,2,0,4,1,4,2,6,2,1,1,2,2,6,1,6,5,0,2,6,5,6,4,2,3,3,5,0,1,1,0,3,0,5,2,0,1,5,1,2,3,0,0,2,4,5,0,5,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,6,2,4,6,3,3,2,0,4,3,5,2,2,0,6,5,0,6,2,4,1,5,5,6,5,0,5,2,4,6,6,2,2,1,6,1,6,3,3,4,1,6,6,3,2,0,6,1,5,2,3,4,3,1,6,5,1,0,0,4,5,5,6,3,0,6,2,1,2,2,5,6,4,1,0,5,1,2,6,0,6,3,6,1,6,4,0,2,5,4,1,4,6,2,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

3,2,5,6,4,3,5,6,0,3,6,3,3,3,1,3,3,6,3,1,1,4,5,5,5,0,6,1,2,5,6,1,3,1,0,2,4,0,2,6,2,5,5,2,6,3,1,4,6,4,3,3,5,1,1,5,0,2,0,4,1,6,0,5,1,6,6,6,1,5,1,2,1,5,1,3,0,0,2,1,2,3,5,5,0,6,6,2,3,2,0,1,0,4,5,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,2,4,5,6,2,3,5,2,0,2,3,3,0,6,0,5,6,3,4,1,1,0,1,3,6,1,3,0,3,5,4,2,3,0,3,4,5,6,0,4,6,6,4,6,5,6,5,1,2,1,5,1,6,6,0,4,2,1,0,0,2,1,4,4,1,1,3,4,5,4,6,3,2,1,6,2,0,3,5,4,5,6,6,5,1,5,5,5,2,3,4,1,5,3,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,6,2,5,0,0,3,1,6,3,6,5,1,2,4,1,4,3,5,6,1,3,2,4,6,0,1,6,3,6,2,0,6,1,3,0,3,6,5,5,1,2,3,3,2,6,4,0,2,1,6,5,0,4,1,2,5,0,1,6,0,3,6,6,1,1,2,3,6,3,5,0,2,5,3,2,6,2,3,3,1,3,4,4,4,6,4,0,6,0,4,4,5,6,2,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,4,0,4,2,6,0,3,5,2,2,2,2,5,5,3,4,1,3,1,3,1,1,0,0,2,2,5,3,5,1,0,6,4,4,3,3,1,1,2,3,4,6,4,0,5,1,5,6,4,6,2,3,5,3,6,4,4,4,0,2,5,1,2,5,0,1,2,2,5,6,0,0,2,1,5,4,3,1,5,3,5,0,1,2,1,3,3,3,3,4,5,4,1,0,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,4,4,0,5,2,2,3,6,0,1,1,2,0,0,5,0,3,1,2,4,2,5,4,5,4,0,5,3,6,6,6,4,0,0,5,5,0,0,6,0,4,2,6,6,5,6,6,5,5,0,6,2,0,3,1,0,4,1,0,2,3,3,2,0,3,6,2,3,1,1,5,2,0,2,1,5,4,4,2,0,2,5,2,2,3,5,3,2,4,0,2,2,5,5,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,0,3,4,3,0,1,0,5,5,5,5,3,1,3,0,3,6,1,3,4,5,1,5,0,0,2,2,4,5,1,5,5,2,6,6,4,1,0,5,3,2,3,1,5,4,1,2,1,6,1,0,3,3,0,1,5,0,6,4,3,1,3,4,1,4,6,1,6,5,0,5,4,6,5,4,3,1,0,6,3,2,5,0,2,2,2,1,4,6,1,2,4,4,5,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,6,2,5,5,0,5,3,0,3,0,2,4,5,0,2,3,6,3,3,6,0,1,6,3,5,4,4,0,3,4,1,0,2,0,6,2,2,0,2,6,4,2,0,1,0,6,2,0,6,4,5,1,5,2,3,4,1,1,2,2,2,4,0,1,2,1,5,4,4,1,3,6,1,4,0,3,5,5,1,0,4,0,2,0,1,3,3,4,4,1,5,6,3,0,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,1,2,4,2,2,5,6,2,0,3,5,6,6,1,4,0,3,0,0,4,2,5,0,2,1,6,4,0,0,4,3,5,5,0,5,1,6,3,2,3,6,2,4,2,1,1,2,0,3,2,5,3,2,2,2,2,6,1,0,1,0,4,5,3,6,6,0,0,2,0,4,2,5,6,1,3,0,5,1,5,3,1,6,2,6,5,4,4,3,6,5,3,3,6,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,1,3,5,1,3,6,3,5,5,3,0,0,4,2,0,3,5,4,4,2,5,3,2,2,3,4,1,5,0,6,1,4,5,1,4,1,2,3,6,2,3,5,6,4,2,6,0,4,5,5,4,1,0,3,4,5,3,0,3,6,0,1,3,3,3,4,2,1,1,1,6,6,0,3,0,5,4,2,4,1,6,4,3,2,6,3,5,6,6,1,2,6,4,4,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

3,4,1,2,5,6,3,6,1,6,3,3,6,2,2,2,0,3,0,0,1,6,4,0,0,2,5,6,5,3,2,5,3,3,5,0,2,0,2,5,6,0,1,4,3,5,3,6,2,6,3,5,4,5,1,1,5,4,5,6,6,2,4,2,1,0,4,0,5,4,6,1,1,1,3,2,3,0,3,2,2,3,4,3,4,6,6,5,6,0,1,3,0,2,3,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,5,5,3,2,3,2,2,4,1,4,2,3,4,1,1,2,3,4,5,1,2,0,4,3,2,6,2,0,6,2,0,1,2,0,3,1,6,1,2,1,1,2,2,0,3,3,2,2,2,0,2,4,5,2,5,2,2,1,5,5,6,2,2,1,2,3,1,4,2,6,2,0,6,6,1,4,3,2,0,4,6,2,1,5,2,4,1,6,2,1,2,5,3,2,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,1,2,2,4,6,2,0,6,2,1,5,6,4,2,4,3,4,1,5,2,5,5,3,1,4,6,6,5,2,5,5,2,4,2,0,6,6,1,2,3,6,2,5,3,4,0,5,4,1,6,2,0,0,4,4,2,6,4,1,2,6,6,3,1,6,2,6,3,4,2,4,3,4,6,5,3,5,3,0,6,4,6,3,5,1,0,6,1,1,5,1,5,4,6,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,5,3,1,6,0,0,1,2,6,4,6,6,1,1,1,6,3,5,3,2,2,4,3,1,0,2,2,1,5,1,3,3,3,4,1,6,0,6,0,2,2,2,4,2,6,1,2,1,5,0,3,2,4,4,3,5,6,3,3,5,5,6,5,1,3,4,3,2,1,1,6,3,6,2,4,6,4,3,6,6,3,1,2,6,5,2,2,0,5,6,5,4,4,4,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,1,5,1,2,3,5,1,3,3,5,0,5,6,0,3,2,1,0,0,6,6,6,0,4,0,3,5,2,1,1,4,2,6,1,4,4,3,0,1,1,0,6,2,4,2,5,1,3,2,0,5,0,6,0,6,2,2,0,0,3,3,4,6,3,4,2,0,0,3,6,3,2,3,5,5,2,6,3,4,3,1,3,3,5,6,3,6,2,1,0,3,5,3,6,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,3,4,4,3,3,1,3,4,1,3,4,6,5,2,3,1,2,4,2,4,5,1,2,2,4,3,4,0,1,0,2,1,4,1,6,3,0,2,2,1,6,3,4,1,4,3,6,5,4,0,0,3,3,6,0,1,4,4,0,3,0,6,0,6,0,0,4,6,1,3,1,6,0,3,1,6,6,5,6,3,4,0,6,5,1,6,1,2,5,0,0,2,0,0,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,4,6,3,1,0,0,3,2,3,5,4,2,1,2,6,1,4,2,0,3,1,5,5,2,6,6,6,4,3,3,0,4,2,2,2,2,4,5,6,5,5,0,5,4,6,4,6,3,1,3,1,1,2,5,3,3,5,1,5,3,2,1,3,2,6,4,5,3,1,2,5,6,0,0,2,5,3,0,1,2,3,4,2,1,0,5,2,0,5,4,3,2,1,0,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

2,1,3,5,3,2,1,3,5,4,2,5,5,3,2,4,0,0,0,3,5,3,3,0,5,4,2,0,4,1,6,1,5,1,5,0,5,4,2,0,6,3,2,2,3,6,3,3,0,3,3,3,1,6,0,1,4,2,5,1,4,4,4,0,4,2,1,3,2,6,3,0,3,3,5,2,1,2,2,0,0,6,6,4,6,2,3,6,5,6,6,5,0,6,0,0
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,0,1,3,0,5,6,5,1,0,0,2,2,5,6,4,4,0,1,1,0,1,6,1,5,4,6,5,4,0,4,2,3,6,3,4,6,4,1,4,5,2,3,6,6,3,3,0,6,1,0,0,4,3,1,3,2,5,4,1,1,4,4,6,2,5,3,0,6,3,1,1,0,1,3,0,3,0,0,1,1,2,1,3,6,3,0,0,1,2,1,0,0,0,5,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

5,2,2,1,2,2,6,1,6,3,6,4,1,6,3,0,2,3,0,6,3,1,4,2,4,6,3,2,2,3,1,1,2,1,1,0,3,0,3,2,3,2,3,0,0,4,5,4,0,0,0,6,1,4,3,4,0,5,6,1,4,5,2,3,0,6,2,0,3,4,5,1,3,3,2,2,1,5,4,6,3,1,3,4,5,2,5,6,4,4,2,4,2,4,4,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,6,6,5,1,1,1,5,1,2,1,3,2,2,6,3,0,5,3,6,4,6,5,6,0,5,4,1,6,0,2,2,3,6,6,2,1,1,2,6,0,5,6,1,4,3,5,4,3,2,0,1,0,0,2,2,4,6,6,4,0,0,0,1,6,6,0,2,4,6,6,5,6,4,3,4,1,1,0,6,6,5,3,3,4,4,4,1,0,5,4,3,4,4,6,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

4,4,4,2,2,6,3,2,1,3,2,2,6,3,0,5,0,4,2,0,4,6,6,6,1,2,2,0,3,1,0,4,2,2,2,4,5,1,1,0,3,5,1,1,4,0,3,4,3,5,6,4,0,1,0,6,3,1,5,4,1,5,4,1,6,2,6,1,2,4,4,3,4,3,5,3,6,0,0,3,2,4,2,1,5,3,1,6,3,5,2,3,1,1,4,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

3,0,2,5,4,5,4,3,1,2,0,5,3,5,6,0,0,6,5,6,5,2,1,3,2,0,0,6,6,4,0,4,1,3,0,6,2,0,4,5,6,1,5,3,1,1,1,3,1,3,2,2,0,6,2,1,3,6,5,6,5,1,3,5,6,1,6,2,0,6,5,2,3,3,3,3,4,1,6,1,4,1,5,3,4,1,0,0,4,3,3,3,0,4,3,1
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

3,3,0,6,0,4,6,1,4,2,2,6,2,4,5,1,2,3,5,2,6,6,0,4,4,1,6,4,0,0,3,4,0,1,5,0,0,1,0,2,1,4,5,1,6,1,5,5,2,0,0,3,0,4,2,3,0,5,5,3,3,6,0,3,0,6,2,6,6,2,1,5,1,4,1,5,3,2,6,6,3,1,2,5,3,0,4,5,3,1,3,2,5,4,4,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

0,0,6,6,5,0,5,1,0,6,1,5,1,3,3,3,1,3,3,5,5,0,4,0,0,3,6,6,4,1,3,6,1,4,5,0,3,4,5,5,3,2,6,0,5,0,5,0,2,1,0,6,1,3,3,5,5,0,3,1,3,5,5,3,6,6,5,0,3,2,4,2,4,3,1,6,6,0,4,2,0,4,5,1,0,0,0,1,4,3,2,0,2,3,4,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,3,3,2,1,0,1,4,2,2,4,6,1,6,3,3,6,0,2,6,2,1,0,4,4,1,3,2,3,6,3,1,0,3,3,0,0,2,2,5,6,4,1,2,1,6,0,1,4,3,0,6,4,2,2,0,4,6,2,2,3,1,4,3,2,1,5,3,3,4,0,3,3,1,3,5,6,0,6,3,6,2,2,6,2,2,2,3,2,2,1,4,2,4,3,3
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,1,6,6,2,1,5,3,2,6,4,5,6,3,3,5,6,0,6,6,0,0,2,1,2,4,4,5,6,2,1,1,6,4,6,3,0,2,5,5,5,1,4,1,2,2,1,5,4,3,6,0,6,5,4,2,2,2,1,2,1,3,3,2,4,0,6,4,1,6,1,6,2,3,6,5,0,2,1,3,4,5,4,3,6,4,4,2,3,0,5,2,3,3,0,5
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,0,0,6,5,4,2,5,0,3,0,3,6,4,0,4,2,5,2,1,1,2,5,3,0,3,2,2,4,3,0,3,2,0,3,1,2,6,0,1,2,5,5,1,0,1,3,4,5,2,3,4,0,2,4,5,5,2,4,1,0,4,6,5,5,6,2,5,2,5,6,4,3,6,5,4,6,1,6,2,1,4,5,5,0,0,5,3,6,2,6,3,3,2,2,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

1,3,4,2,1,1,2,5,5,5,0,2,3,1,6,5,6,6,3,0,1,6,4,2,1,1,2,1,4,6,6,3,2,1,3,3,3,0,5,4,5,5,0,2,0,6,0,3,3,2,0,0,1,6,1,6,4,5,5,5,2,3,1,5,5,0,4,2,1,3,6,0,4,3,0,2,0,5,1,1,2,5,5,1,0,1,3,6,5,0,1,4,2,3,0,6
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,3,4,6,4,3,5,3,3,6,5,4,4,6,5,6,4,6,5,1,3,0,3,6,3,1,1,0,3,0,0,2,6,6,5,3,1,0,3,3,4,6,5,3,2,3,1,4,3,3,5,5,2,3,3,0,5,3,5,3,2,5,2,4,5,5,1,4,0,2,4,0,1,4,1,2,1,2,2,6,4,2,3,0,1,5,3,2,2,6,6,1,3,3,5,2
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0

6,2,0,6,2,5,6,1,0,2,3,4,2,4,1,3,4,1,2,3,2,5,0,4,6,1,6,2,0,1,2,4,1,2,4,6,2,3,6,5,1,6,2,4,2,5,2,6,2,3,3,4,1,0,3,1,0,6,0,0,6,0,5,6,3,3,6,0,0,4,2,3,6,5,2,4,2,5,0,2,4,0,4,0,2,2,3,5,5,1,4,6,3,5,0,4
0,0,0,0,0,0,0,0,0,0,0,0,0,0,0,0



==> anc/examples_data/foliated_qudit_toric_code_data/node_mapping.txt <==
{('data', 0, 0): 0, 
('data', 1, 0): 1, 
('data', 2, 0): 2, 
('data', 3, 0): 3, 
('data', 4, 0): 4, 
('data', 5, 0): 5, 
('data', 6, 0): 6, 
('data', 7, 0): 7, 
('data', 8, 0): 8, 
('data', 9, 0): 9, 
('data', 10, 0): 10, 
('data', 11, 0): 11, 
('data', 12, 0): 12, 
('data', 13, 0): 13, 
('data', 14, 0): 14, 
('data', 15, 0): 15, 
('ancilla', 0, 0): 16, 
('ancilla', 1, 0): 17, 
('ancilla', 2, 0): 18, 
('ancilla', 3, 0): 19, 
('ancilla', 4, 0): 20, 
('ancilla', 5, 0): 21, 
('ancilla', 6, 0): 22, 
('ancilla', 7, 0): 23, 
('data', 0, 1): 24, 
('data', 1, 1): 25, 
('data', 2, 1): 26, 
('data', 3, 1): 27, 
('data', 4, 1): 28, 
('data', 5, 1): 29, 
('data', 6, 1): 30, 
('data', 7, 1): 31, 
('data', 8, 1): 32, 
('data', 9, 1): 33, 
('data', 10, 1): 34, 
('data', 11, 1): 35, 
('data', 12, 1): 36, 
('data', 13, 1): 37, 
('data', 14, 1): 38, 
('data', 15, 1): 39, 
('ancilla', 0, 1): 40, 
('ancilla', 1, 1): 41, 
('ancilla', 2, 1): 42, 
('ancilla', 3, 1): 43, 
('ancilla', 4, 1): 44, 
('ancilla', 5, 1): 45, 
('ancilla', 6, 1): 46, 
('ancilla', 7, 1): 47, 
('data', 0, 2): 48, 
('data', 1, 2): 49, 
('data', 2, 2): 50, 
('data', 3, 2): 51, 
('data', 4, 2): 52, 
('data', 5, 2): 53, 
('data', 6, 2): 54, 
('data', 7, 2): 55, 
('data', 8, 2): 56, 
('data', 9, 2): 57, 
('data', 10, 2): 58, 
('data', 11, 2): 59, 
('data', 12, 2): 60, 
('data', 13, 2): 61, 
('data', 14, 2): 62, 
('data', 15, 2): 63, 
('ancilla', 0, 2): 64, 
('ancilla', 1, 2): 65, 
('ancilla', 2, 2): 66, 
('ancilla', 3, 2): 67, 
('ancilla', 4, 2): 68, 
('ancilla', 5, 2): 69, 
('ancilla', 6, 2): 70, 
('ancilla', 7, 2): 71, 
('data', 0, 3): 72, 
('data', 1, 3): 73, 
('data', 2, 3): 74, 
('data', 3, 3): 75, 
('data', 4, 3): 76, 
('data', 5, 3): 77, 
('data', 6, 3): 78, 
('data', 7, 3): 79, 
('data', 8, 3): 80, 
('data', 9, 3): 81, 
('data', 10, 3): 82,
('data', 11, 3): 83, 
('data', 12, 3): 84, 
('data', 13, 3): 85, 
('data', 14, 3): 86, 
('data', 15, 3): 87, 
('ancilla', 0, 3): 88, 
('ancilla', 1, 3): 89, 
('ancilla', 2, 3): 90, 
('ancilla', 3, 3): 91, 
('ancilla', 4, 3): 92, 
('ancilla', 5, 3): 93, 
('ancilla', 6, 3): 94, 
('ancilla', 7, 3): 95}


==> anc/examples_data/read.me <==
In each folder of the form "foliated_qudit_{NAME}_code_data", we provide 4 files. 

The first is adjacency_matrix.csv. This provides the adjacency matrix of the foliated graph state constructed in Definition 1 of the main text (or in the case of the perfect code, Definition 4 in the supplemental material). Each line is a single row of the adjacency matrix. The values should be interpreted modulo the dimension d, where d is an arbitrary prime number. 

The second is detector_and_weights.csv, which specifies several example detectors for the foliated code. The lines come in pairs: the first line gives the coordinates of a detector (numbered to match the adjacency matrix, starting at 0), and the second line gives the corresponding power of X at each of those nodes. For example, consider the pair of lines: 
10,24,1,16,20,9
1,-1,-1,-1,1,1
This corresponds to a detector of the form X_{10}^{1}X_{24}^{-1}X_1^{-1}X_{16}^{-1}X_{20}^{1}X_{9}^{1}, where the subscript indicates the qudit index and the superscript is the power of X. 
Each pair of lines is followed by a blank line before proceeding to the next detector. 

Next is measurement_results.csv, which gives some randomly sampled measurement results for the foliated code (initialized in the |+> state) in the absence of errors. These results were found by simulating the state using the sdim package. Again, the lines come in pairs followed by a blank space, with each pair of lines corresponding to one sample. The first line in each pair specifies the measurement results obtained by measuring X on each node of the foliated graph state. The jth entry in the line is the measurement value for the jth node of the graph, where the ordering of the nodes is the same used for the adjacency matrix and detectors. These measurement results are integers modulo d. The second line in each pair takes the weighted sum of the sampled measurement results for each detector in the file detector_and_weights.csv. These lines are seen to be all 0's, indicating that the detectors all give value 0 (meaning the corresponding Paulis act by +1) in the absence of error. 

Finally, the file node_mapping.txt shows how we indexed the nodes of the foliated graph state. The file contains a dictionary mapping our internal names to the indices 0, 1, ... N used in the other files. This information is not necessary for analyzing the data, but we thought it might be helpful for those hoping to understand the graph states more concretely. Our internal names for the nodes are given as 3-tuples. 
For the perfect and toric codes, the format is (data vs. ancilla, index of qudit in the parity check matrix, time step t). (In the perfect code, we label all ancillas by even time steps for convenience.) 
For the honeycomb code, the format is different for data and ancilla qudits. For data qudits, the first two entries are the coordinates of the data qudit in the toric hexagonal lattice, see Figure 5. For ancilla qudits, the first entry specifies the type of the ancilla (whether it is used to measure XX or ZZ^dagger checks), and the second entry specifies its (arbitrarily chosen) index. In both cases, the final entry is the time step t. 
